Asymptotic Analysis of Subglacial Plumes in Stratified Environments

Accurate predictions of basal melt rates on ice shelves are necessary for precise projections of the future behaviour of ice sheets. The computational expense associated with completely resolving the cavity circulation using an ocean model makes this approach unfeasible for multi-century simulations, and parametrizations of melt rates are required. At present, some of the most advanced melt rate parametrizations are based on a one-dimensional approximation to the melt rate that emerges from the theory of subglacial plumes applied to ice shelves with constant basal slopes and uniform ambient ocean conditions; in this work, we present an asymptotic analysis of the corresponding equations in which non-constant basal slopes and typical ambient conditions are imposed. This analysis exploits the small aspect ratio of ice shelf bases, the relatively weak thermal driving and the relative slenderness of the region separating warm, salty water at depth and cold, fresh water at the surface in the ambient ocean. We construct an approximation to the melt rate that is based on this analysis, which shows good agreement with numerical solutions in a wide variety of cases, suggesting a path towards improved predictions of basal melt rates in ice-sheet models.

==> make_plots/Auxillary_functions/GetConstructedMeltRate.m <==
function [MM,XX] = GetConstructedMeltRate(zbF, dzbF, d2zbF, d3zbF, Z0, Pt, Pb, delta, lambda)
%return the dimensionless melt rate according to the algorithm described in
%the paper. Code also outputs the melt rate in each of the regions
%described in the paper.
%Inputs:
% zbF   :   Anonymous function
%           Shape of ice draft
%
% dzbF  :   Anonymous function
%           Derivative of shape of ice draft
%
% d2zbf :   Anonymous function
%           2nd derivative of shape of ice draft
%
% d3zbF :   Anonymous function
%           3rd derivative of shape of ice draft
%
% Z0    :   Scalar
%           Dimensionless center position of pycnocline
%
% Pt    :   Scalar
%           Strength of change in thermal driving across pycnocline
%
% Pb    :   Scalar
%           Strength of change in buoyancy deficit across pycnocline
%
% delta :   Scalar
%           delta = lt/l0, ratio of thermocline lengthscale and lengthscale
%           of buoyancy deficit
%
% lambda:   Scalar (= kappa in the ms)

%% Find pycnocline position in terms of X
XX = linspace(0,1,1e2); 
[~,idx] = min(abs(zbF(XX) - Z0));
X0 = XX(idx);

%% Below pycnocline
N = 2; %number of length scales to match over

X_below = linspace(eps, X0 - N*delta,300); %lower co-ordinates
Q_below = zeros(1,length(X_below));
U_below = zeros(1,length(X_below));  %initialize

integrand = @(x) lambda^(1/3)*dzbF(x).^(4/3) .*(1 - zbF(x)).^(1/3); %integrand used in analytic solution below thermocline
for i = 1:length(X_below)
    %Q_below(i) =  (2/3 *integral(integrand, 0, X_below(i)))^(3/2);
    q = [0, X_below(1:i)];
    qq = [0,integrand(X_below(1:i))];
    Q_below(i) =  (2/3 *trapz(q, qq))^(3/2);
    %U_below(i) = lambda^(1/3) * dzbF(X_below(i))^(4/3) * (1 - zbF(X_below(i)))^(1/3) * ...
    %    (2/3 *integral(integrand, 0, X_below(i)))^(1/2)/dzbF(X_below(i)); %recall u = Q'/zb' in this region
    U_below(i) = lambda^(1/3) * dzbF(X_below(i))^(4/3) * (1 - zbF(X_below(i)))^(1/3) * ...
        (2/3 *trapz(q, qq))^(1/2)/dzbF(X_below(i)); %recall u = Q'/zb' in this region
end
D_below = Q_below./U_below;
delta_rho_below = U_below.^2./D_below ./dzbF(X_below);
delta_T_below = (-Q_below.*dzbF(X_below) + U_below.*dzbF(X_below).*(1-zbF(X_below)))./U_below;

%% pycnocline
%quanties into and out of thermocline
X_in          = X_below(end);
D_in          = D_below(end);
U_in          = U_below(end);
delta_rho_in  = delta_rho_below(end);
Q_in          = Q_below(end);
delta_T_in    = delta_T_below(end);

X_out         = X0 + N*delta;
Q_out         = Q_in; %naive: Q is continuous across thermocline
Q_out         = Q_in + U_in*dzbF(X0)*(X_out - X_in); %Taylor expansion across thermocline

delta_rho_out = delta_rho_in  - 2*Pb*dzbF(X0);
U_out         = (Q_out*delta_rho_out*dzbF(X0))^(1/3);
D_out         = Q_out/U_out;
delta_T_out   = (-Q_out*dzbF(X_out) + U_out*dzbF(X_out)*(1 - 2*Pt-zbF(X_out)))/U_out;

%linearly interpolate between quantities
X_thermocline = linspace(X_in, X_out);
U_thermocline = U_in + (X_thermocline - X_in)*(U_out - U_in)/(X_out - X_in);
d_thermocline = D_in + (X_thermocline - X_in)*(D_out - D_in)/(X_out - X_in);
delta_rho_thermocline = delta_rho_in + (X_thermocline - X_in)*(delta_rho_out - delta_rho_in)/(X_out - X_in);
delta_T_thermocline = delta_T_in + (X_thermocline - X_in)*(delta_T_out - delta_T_in)/(X_out - X_in);

%% Above thermocline
% Construct quantities arising from linearization
f = 0.7;

%lambda1 = (1 - zbF(X_out))*Q_out - U_out^3 / lambda / dzbF(X_out);
%lambda2 = 0;
%K1      = lambda^(1/3) * (lambda2 + dzbF(X_out)^4*((1-zbF(X_out))*Q_out - lambda1))^(1/3);
%K2      = lambda*(4*dzbF(X_out)^3 * d2zbF(X_out)*((1 - zbF(X_out))*Q_out - lambda1) + ...
%    dzbF(X_out)^4*((1 - zbF(X_out) - 2*Pt)*K1 - dzbF(X_out)*Q_out))/3/K1^2;
%K3hat   = dzbF(X_out)^4 * ((1 - zbF(X_out) - 2*Pt)*K2/2 - dzbF(X_out)*K1 - Q_out*d2zbF(X_out)/2) + ...
%    4*d2zbF(X_out)*dzbF(X_out)^3 * ((1-zbF(X_out)- 2*Pt)*K1 - dzbF(X_out)*Q_out) +...
%    (2 * dzbF(X_out)*d3zbF(X_out) + 6*dzbF(X_out)^2*d2zbF(X_out)^2)*((1 - zbF(X_out))*Q_out - lambda1);
%K3      = (lambda*K3hat - 3*K1*K2^2)/3/K1^2;
%[K3, K2, K1 - U_out/2 *dzbF(X0)]
%r = roots([K3, K2, K1 - U_out*f *dzbF(X0)]);
%r = r(r>0);


K1 = dzbF(X_out) * U_out;
K2 = (4 * dzbF(X_out)^2 * d2zbF(X_out) * U_out^3 + lambda * dzbF(X_out)^4 *( (1 - zbF(X_out) - 2*Pt)*K1 -dzbF(X_out)*Q_out))/6/K1^2;
K3hat = lambda*dzbF(X_out)^4 * ((1- zbF(X_out) - 2*Pt)*K2 - d2zbF(X_out)*Q_out / 2 - K1 * dzbF(X_out)) + ...
        4 * lambda * dzbF(X_out)^3 * d2zbF(X_out) * ((1 - zbF(X_out) - 2*Pt)*K1 - dzbF(X_out)*Q_out) + ...
        2 * U_out^3 *( dzbF(X_out)^2 * d3zbF(X_out) + 3*dzbF(X_out)*d2zbF(X_out)^2);
K3 = (K3hat - 3*K1 *K2)/9/K1^2;


%solve the polynomial for xstar
r = roots([3*K3, 2*K2, K1 - U_out*f *dzbF(X0)]);
r = r(r>0);
if any(abs(imag(r)) <1e-10)
    r = max(r);
    xstar = X0 + r;
else %take the smallest value U acheives at x_star
    xstar = 10; %take to be large
end
%pause

% Compile terms in expansion
vareps  = xstar - X0; %parameter initicating how far beyong x_out we can go
X_upper_inner = linspace(0,1, 1e2); %scaled variable for upper
X_upper = X_out + vareps*X_upper_inner; %we'll chop this down later, when the  appropriate x_star (where u = 1/2 u_out occurs) has been determined

Q_upper_first_term = K1*X_upper_inner;
Q_upper_second_term = K2*X_upper_inner.^2 ;
Q_upper_third_term = K3*X_upper_inner.^3;
Q_upper = Q_out + vareps*Q_upper_first_term +...
    vareps^2 * Q_upper_second_term + vareps^3 * Q_upper_third_term;

U_upper         = (K1 + vareps*2*K2*X_upper_inner + vareps^2 * 3*K3 * X_upper_inner.^2)./dzbF(X_upper); %note lower case x_upper in denominator
D_upper         = Q_upper./U_upper;
delta_rho_upper = U_upper.^2 ./ D_upper ./dzbF(X_upper);
delta_T_upper  = (1 - 2*Pt - zbF(X_upper)).*dzbF(X_upper)...
    - D_upper.* dzbF(X_upper);


%% Transition region   
%use asymptotic behaviour to determine xc, where the plume speed goes
%to zero:
% we know that u ~ pref*(xc - x)^(1/3) as xc - x -> 0 (analytically we have
% const = Qc^(1/3)*zb'(xc)^(2/3) but we don't know Qc, xc a priori). Here
% we find pref (prefactor) and xc so that u is ctsly differentiable across
% x_star. 

%Compute quantities needed for matching
x_star = X_upper(end);
U_star = U_upper(end);
dU_dX_star = (U_upper(end) - U_upper(end-1))/(X_upper(end) - X_upper(end-1)); %derivative of u at x = x_star (one sided FD)
xc = x_star - U_star/3/dU_dX_star; %dividing cty equations gives xc
pref_U = U_star/(xc - x_star)^(1/3);  %continuity of u then gives prefactor


%assemble transition region quantities
X_transition = linspace(x_star, xc-1e-6, 1e3); %large number of points to get close to cusp
U_transition = pref_U*(xc - X_transition).^(1/3); %add a small quantity to prevent d going to inf
D_transition = Q_upper(end)./U_transition; %Q constant across transition layer
delta_T_transition  = (1 - 2*Pt - zbF(X_transition)).*dzbF(X_transition)...
    - D_transition.* dzbF(X_transition); %based on the exact relationship in the above thermocline region

Q_transition = D_upper(end).*U_transition;
M_transition =  (1 - 2*Pt - zbF(X_transition)).*dzbF(X_transition).*U_transition ...
    - Q_transition.* dzbF(X_transition);

%if xc < x_star, transition region unphysical. In this case, set transition
%region to be trivial and extend the upper region to the top of the draft. 
if xc < x_star
    % Compile terms in expansion
    vareps  = 2 - X0; %parameter initicating how far beyong x_out we can go
    X_upper_inner = linspace(0,1, 1e3); %scaled variable for upper
    X_upper = X_out + vareps*X_upper_inner; %we'll chop this down later, when the  appropriate x_star (where u = 1/2 u_out occurs) has been determined
    
    Q_upper_first_term = K1*X_upper_inner;
    Q_upper_second_term = K2*X_upper_inner.^2;
    Q_upper_third_term = K3*X_upper_inner.^3;
    Q_upper = Q_out + vareps*Q_upper_first_term +...
        vareps^2 * Q_upper_second_term + vareps^3 * Q_upper_third_term;
    
    U_upper         = (K1 + vareps*2*K2*X_upper_inner + vareps^2 * 3*K3 * X_upper_inner.^2)./dzbF(X_upper); %note lower case x_upper in denominator
    D_upper         = Q_upper./U_upper;
    delta_rho_upper = U_upper.^2 ./ D_upper ./dzbF(X_upper);
    delta_T_upper  = (1 - 2*Pt - zbF(X_upper)).*dzbF(X_upper)...
        - D_upper.* dzbF(X_upper);
    U_transition = [];
    D_transition = [];
    X_transition = [];
    delta_T_transition = [];
    M_transition = [];
end

%% Assemble arrays
%add small melt above transition
tidx = length([X_below, X_thermocline]); %idx where upper takes over;
X       = [X_below, X_thermocline, X_upper, X_transition,1];
delta_T = [delta_T_below, delta_T_thermocline, delta_T_upper, delta_T_transition];
delta_T(end) = delta_T(end-2); %because of how we have constructed, delta_T -> inf as U -> 0. Remove this singularity here
delta_T(end-1) = delta_T(end);
delta_T = [delta_T, 0];
U       = [U_below, U_thermocline, U_upper, U_transition, 0];

%apply the lazeroms geometric fudge factor
U(tidx + 1:end) = U(tidx + 1:end).*sqrt(dzbF(X(tidx+1:end)));
delta_T(tidx + 1:end) = delta_T(tidx + 1:end).*(dzbF(X(tidx+1:end)));

M1 = delta_T_below.*U_below;
X1 = X_below;
M2 = delta_T_thermocline.*U_thermocline;
X2 = X_thermocline;
M3l = delta_T_upper.*U_upper;
X3l = X_upper;
M3u = M_transition;
X3u = X_transition;
MM = [M1, M2, M3l, M3u];
XX = [X1, X2, X3l, X3u];
%% Add caveat for separation within pycnocline
if delta_rho_out < 0
    %find last positive velocity point in pycnocline (you could do this by
    %solving simple linear equation)
    U_out         = 0;
    delta_T_out   = 0;

    %linearly interpolate between quantities
    X_thermocline = linspace(X_in, X_out);
    U_thermocline = U_in + (X_thermocline - X_in)*(U_out - U_in)/(X_out - X_in);
    delta_T_thermocline = delta_T_in + (X_thermocline - X_in)*(delta_T_out - delta_T_in)/(X_out - X_in);
    M2 = delta_T_thermocline.*U_thermocline;

    MM = [M1, M2];
    XX = [X1, X2];
end


==> make_plots/Auxillary_functions/GetPlume.m <==
function sol = GetPlume(eps1,eps2, eps3,eps4,delta, Pb, Pt, kappa, x0,zbF,dzbF,Xmax)
%return the solution structure associated with the plume equations with a
%non constant geometry specified by zb = zb(xb). We interpolate to the grid
%with a simple linear interpolation to nearest neighbour 


% zbF   :   Anonymous function
%           Ice shelf draft 
%
% dzbF  :   Anonymous function
%           Slope of ice shelf draft
%

%initial conditions from similarity solution (based on ignoring (a) depth
%dependence terms, (b) melting in mass equation
xcross = 1e-4; 
d0 = 2/3 * xcross;
u0 = sqrt(xcross) * sqrt(kappa/(1 + eps2) * 1/(2*eps1 + 3/2));
drho0 = kappa/(1 + eps2);
dt0 = 1/(1 + eps2);
Y0 =  [d0;u0;drho0;dt0];

%solve odes:
rhs = @(x,Y)  forcing(x,Y,delta,eps3,eps4, Pb,Pt,kappa,x0, zbF,dzbF);
M = @(x,Y) massmat(x,Y, eps1,eps2);
 options = odeset('Mass',M, 'Events',@plumeEventsFcn,...
                  'RelTol', 1e-8);
%options = odeset('Mass',M, 'Events',@plumeEventsFcn);
sol  = ode15s(rhs,[0,Xmax],Y0,options);

function M = massmat(x,Y, eps1,eps2)
%Return the mass matrix associated with one-d plume dynamics.
% Y = [d,u,r,q]
D = Y(1); 
U = Y(2);
delta_rho = Y(3); %dimensionless buoyancy deficit
delta_T = Y(4); %dimensionless thermal driving

M = [U, D, 0, 0;
     eps1*U^2, eps1*2*D*U, 0, 0;
     U*delta_rho, D*delta_rho, D*U, 0;
     eps2*U*delta_T, eps2*D*delta_T, 0, eps2*D*U];
%  
end

function f = forcing(x,Y,delta,eps3,eps4, Pb,Pt, kappa,x0, zbF,dzbF)
%return the forcing array
D = Y(1);
U = Y(2);
delta_rho = Y(3);
delta_T = Y(4);

f = [U*dzbF(x) + eps3*U*delta_T;
    D*delta_rho*dzbF(x) - U^2;
    -Pb/delta * sech((x-x0)/delta)^2 * D*U*dzbF(x)+ U*delta_T*(kappa - eps4*tanh((x-x0)/delta));
    -Pt*(1 + tanh((x-x0)/delta))*dzbF(x)*U + (1-zbF(x))*dzbF(x)*U - D*U*dzbF(x) - U*delta_T];

end

function [position,isterminal,direction] = plumeEventsFcn(x,Y)
position = Y(2)-1e-4; % stop integrating when speed goes through zero
isterminal = 1;  % Halt integration 
direction = 0;   % The zero can be approached from either direction
end
end


==> make_plots/Auxillary_functions/GetPlumeDimensional.m <==
function sol =  GetPlumeDimensional(Ti, Si, T0, T1, S0, S1, Z0, rho0, zgl, L, ci,lt,g,Cd,...
                                  c, bs, bt, E0, St, lambda1, lambda2, lambda3, tau,...
                                  Xb, Zb, dZb)
%Solve the dimensional plume equations with pycnocline with ice draft and
%ice draft slope inputted as arrays. 
%addpath('../Auxillary_functions/') %need for interpolate function
%% Anonymous functions of Z dependent variables
Ta = @(Z) (T0 + T1)/2 - (T0 - T1)/2 *tanh((Z - Z0)/lt); %ambient temperature
Sa = @(Z) (S0 + S1)/2 - (S0 - S1)/2 *tanh((Z - Z0)/lt); %ambient salinity

dTa_dZ = @(Z)  - (T0 - T1)/2/lt *sech((Z - Z0)/lt)^2; %ambient temperature gradient
dSa_dZ = @(Z)  - (S0 - S1)/2/lt *sech((Z - Z0)/lt)^2; %ambient salinity gradient
drhoa_dZ = @(Z) rho0 *(bs*dSa_dZ(Z) - bt*dTa_dZ(Z));

Tf = @(S,Z) lambda1*S + lambda2 + lambda3*Z; %liquidus equation
Delta_T_a = @(Z) Ta(Z) - Tf(Sa(Z),zgl + Z);
Delta_T_ief = @(Z) -(L + ci*(Tf(Si,Z) - Ti))/c; 
T_ief = @(Z) Tf(0,Z) + Delta_T_ief(Z); 
Delta_rho_ief = @(Z) rho0*(bs*(Sa(Z) - Si) - bt*(Ta(Z) - T_ief(Z)));

%% Initial conditions from similarity solution
xcross = 100; %specify initial condition location (dimensional)
%compute slope at 0 using 1 sided fd
dZb0 = (Zb(2) - Zb(1))/(Xb(2) - Xb(1));
E      = E0*dZb0; %notation from Hewitt 2020
Ltilde = L + ci*(lambda1*S0 + lambda2 - Ti); %notation from Hewitt 2020

Delta_T_0   = E/(E+St) *tau; %thermal driving initial condition
Delta_rho_0 = St/E * c*Delta_T_0/Ltilde *Delta_rho_ief(0);
U_0         = (E*Delta_rho_0*dZb0*g/rho0 / (2*E+(3/2)*Cd))^(1/2)*xcross^(1/2);
D_0         = 2/3*E*xcross;
Y0 = [D_0, U_0, Delta_rho_0, Delta_T_0];

%% solve ODEs
rhs = @(X,Y) forcing(X,Y,Xb,Zb, dZb, E0, g, rho0, lambda3, St, L, c, Cd,Delta_rho_ief, drhoa_dZ, Delta_T_a, Delta_T_ief);
M = @(X,Y) massmat(X,Y);
options = odeset('Mass',M, 'Events',@plumeEventsFcn,...
                 'RelTol', 1e-7,...
             'AbsTol', 1e-7);
sol  = ode45(rhs,[0,max(Xb)],Y0,options);


%% functions: mass matrix, forcing and events function
function M = massmat(X,Y)
%Return the mass matrix associated with one-d plume dynamics.
% Y = [d,u,r,q]

D = Y(1); 
U = Y(2);
delta_rho = Y(3); %buoyancy deficit
delta_T = Y(4); %dimensionless thermal driving

M = [U, D, 0, 0;
     U^2, 2*D*U, 0, 0;
     U*delta_rho, D*delta_rho, D*U, 0;
     U*delta_T, D*delta_T, 0, D*U];

end

function f = forcing(X,Y,Xb, Zb, dZb, E0, g, rho0, lambda3, St, L, c, Cd,Delta_rho_ief, drhoa_dZ, Delta_T_a, Delta_T_ief)
%return the forcing array
D = Y(1); 
U = Y(2);
delta_rho = Y(3); %buoyancy deficit
delta_T = Y(4); %dimensionless thermal driving
M0 = St/(L/c); %melt rate constant

%use interpolate to compute depth and slope
Zb_here = interpolate(Xb,Zb,X);
dZb_here = interpolate(Xb,dZb,X);

f = [E0*U*dZb_here + M0*U*delta_T;
    g*D*delta_rho*dZb_here/rho0 - Cd*U^2;
    M0*U*delta_T*Delta_rho_ief(Zb_here) + dZb_here*drhoa_dZ(Zb_here)*D*U;
    E0*U*dZb_here*Delta_T_a(Zb_here) + M0*U*delta_T*Delta_T_ief(Zb_here) - lambda3*D*U*dZb_here];

end

function [position,isterminal,direction] = plumeEventsFcn(X,Y)
position = Y(2)-1e-4; % stop integrating when speed goes through zero
isterminal = 1;  % Halt integration 
direction = -1;   %Only descrease through
end

end

==> make_plots/Auxillary_functions/figpref.m <==
function figpref(varargin)
% This selects default font sizes and line widths to make figures
% more suitable for specific destinations (for example, larger
% fonts for small bitmaps files intended for presentation on the
% Web)
%
% Usage:
%   o  place in your matlab path
%   o  run without parameters for a menu
%   o  you can skip the menu by supplying the desired choice as the
%      first parameter
%
% Version: 0.0.1
%
% Author: Colin Macdonald (http://www.math.sfu.ca/~cbm)
% license: GPL
%
% Please send me improvements, etc at cbm[at]sfu[dot]ca

% Option 4 added by Dominic Vella
  
  if (nargin == 0) 
    disp(' Setup figure preferences');
    disp('   0) on screen viewing');
    disp('   1) small bitmap creation (for Web)');
    disp('   2) small .eps file creation (for side-by-side on page)');
    disp('   3) large .eps file creation (full width figures)');
    disp('   4) Full page width in LaTeX');
    disp('   9) other');
   
    wh = input('choose #:  ');
  else
    wh = varargin{1};
  end
  
  % First, reset everything to the way it was when matlab started
  % I found these defaults by starting matlab and using
  % get(0, 'whatever')
  % IMPORTANT: This should reset everything changed by the other
  % modes!
  set(0, 'DefaultAxesFontSize', 10)
  set(0, 'DefaultAxesLineWidth', .5);
  set(0, 'DefaultLineLineWidth', .5);
  set(0, 'DefaultPatchLineWidth', .5);
  set(0, 'DefaultLineMarkerSize', 6);
  
  switch wh
   case 0
    disp('setting figure preferences for on screen viewing');
    % this is done by the defaults above
    
   case 1
    disp('setting figure preferences for small bitmap creation');
    disp('** This is intended to create small (-r40) bitmaps');
    disp('   for example for Web presentation.');
    set(0, 'DefaultAxesFontSize', 20)
    set(0, 'DefaultLineMarkerSize', 12);
    
   case 2
    disp('setting figure preferences for small .eps file creation');
    disp('** This is intended to create figures which will be');
    disp('   displayed side-by-side with another figure in LaTeX.');
    % this is what Trefethen used to create the figures for
    % "Spectral Methods in Matlab"
    set(0, 'defaultaxesfontsize', 12);
    set(0, 'defaultaxeslinewidth', .7);
    set(0, 'defaultlinelinewidth', .8);
    set(0, 'defaultpatchlinewidth', .7);

   case 3
    disp('setting figure preferences for standard figures file creation');
    set(0, 'defaultaxesfontsize', 20);
    set(0, 'defaultaxeslinewidth', 1.5);
    set(0, 'defaultlinelinewidth', 1.4);
    set(0, 'defaultpatchlinewidth', .7);
        
   case 4
    disp('** This is intended to create figures which will use');
    disp('   the full width of a page in LaTeX.');
    set(0, 'defaultaxesfontsize', 16);
    set(0, 'defaultaxeslinewidth', 2);
    set(0, 'defaultlinelinewidth', 2);
    set(0, 'defaultpatchlinewidth', 0.7); 
 
   case 9
    disp('Please modify the source code to add new modes');
    disp('or modify existing ones.');
    disp('Please contribute changes back to cbm[at]sfu[dot]ca');
    
   otherwise
    warning('invalid figures preference call');
  end

==> make_plots/Auxillary_functions/interpolate.m <==
function z = interpolate(xb,zb,x)
%return z = z(x) from the linear interpolation of zb(xb) 

%find the two nearest points in xb to zb:
if x > min(xb) && x < max(xb)
    idx = find((x - xb)>0,1, 'last'); %return the index of largest entry of xb smaller than x
elseif x > max(xb)
    idx = length(xb)-1;
else
    idx = 1;
end

    
x_lo = xb(idx);
x_hi = xb(idx + 1);
z_lo = zb(idx);
z_hi = zb(idx + 1);

z = (z_hi - z_lo)/(x_hi - x_lo) *(x - x_lo) + z_lo;


==> make_plots/make_figure2.m <==
%Make figure 2 in Bradley et al, 2021. 
%Plot of the ambient temperature and salinity profiles given by
% Sa(Z) = [(Sl + Su) - (Sl - Su)tanh((Z - Z_0)/lt)]/2
% Ta(Z) = [(Tl + Tu) - (Tl - Tu)tanh((Z - Z_0)/lt)]/2

%% Preliminaries
addpath('Auxillary_functions');
figpref(4);
Z0 = -750;

%% Parameters
run parameters %get dimensional parameters (brings them all into global scope)
Sa = @(Z)((S0 + S1) - (S0 - S1)*tanh((Z - Z0)/lt))/2; %S0 = Sl, S1 = Su in paper
Ta = @(Z)((T0 + T1) - (T0 - T1)*tanh((Z - Z0)/lt))/2; %likewise for T

%% Plot
Z = linspace(-1500, 0);
figure(1); clf; 
subplot(1,2,1); hold on
fill([33.8, 35, 35, 33.8], [-850, -850, -650, -650],  'b', 'facealpha', 0.2, 'linestyle', 'none')
plot(Sa(Z), Z, 'k', 'linewidth', 2);
ylim([-1500, 0]);
xlim([33.8, 34.8]);
box on
xlabel('$S_a(Z)$~(PSU)', 'interpreter', 'latex', 'fontsize', 16);
ylabel('$Z+Z_{gl}$~(m)', 'interpreter', 'latex', 'fontsize', 16);

subplot(1,2,2); hold on
fill([-2, 1,1,-2], [-850, -850, -650, -650],  'b', 'facealpha', 0.2, 'linestyle', 'none')
plot(Ta(Z), Z, 'k', 'linewidth', 2);
ylim([-1500, 0]);
xlim([-2, 1]);
box on
xlabel('$T_a(Z)$~(${}^\circ$C)', 'interpreter', 'latex', 'fontsize', 16);
ylabel('$Z+Z_{gl}$~(m)', 'interpreter', 'latex', 'fontsize', 16);


%% Tidy and save
fig = gcf;
fig.Position(3:4) = [480, 420];
subplot(1,2,1); txta = text(33.3, 0, '(a)', 'fontsize', 16, 'interpreter', 'latex');
subplot(1,2,2); txtb = text(-3.5, 0, '(b)', 'fontsize', 16, 'interpreter', 'latex');

%saveas(gcf,'plots/figure2.png')

==> make_plots/make_figure3.m <==
%Plot example numerical solutions with and width a pyncocline in linear
%geometry. We plot u, d, \delta p and M = U\delta T
%% Preliminaries
clear; close all
numplot = 1;
addpath('Auxillary_functions')
figpref(4) %set plot defaults
cmap = [74, 67, 176]/255; %plot colours
dlc = [0.5, 0.5, 0.5]; %dashed line color

%% plot positions
width = 0.19;
ncols = 4;
colgap = 0.02;
rowgap = 0.1;
startx = (1 -width*ncols - (ncols-1)*colgap)/2;
starty = 0.07;
height = 0.4;
positions = zeros(4, ncols, 2);
for p = 1:2
    for q = 1:ncols
        positions(:,q,p) = [startx + (q-1)*colgap + (q-1)*width, starty + (p-1)*rowgap+ (p-1)*height, width, height];
    end
end
ps = positions;
ps(:,:,1) = positions(:,:,2);
ps(:,:,2) = positions(:,:,1);
positions = ps;
%% Parameters and bathymetry
run parameters %get dimensional parameters (be careful with global variable names)

% pycnocline position
x0      = 0.2;      % position of the thermocline (dimensionless)
Z0      = x0*l0;    %dimensional position of the pycnocline (Z coords)

%dimensionless parameters
eps1 = E0*alpha/Cd;
eps2 = E0*alpha/St;
eps3 = tau/(L/c);
eps4 = (S0 - S1)/2/S0;
eps5 = E0/2;
delta = lt/l0;
Pb = (L/c)/tau * (S0 - S1) /2 / S0 *( 1- bt*(T0 - T1)/bs / (S0 - S1));
Pt = (T0 - T1) / 2 / tau; %or Pt = (T0 - T1 + lambda1*(S0 - S1) / 2 / tau; %
kappa = (S0 + S1)/2 / S0 - bt*(L/c)/ bs / S0;
%Xmax = abs(zgl)/l0; %depth corresponding to ice shelf draft
Xmax = 1.2; %sets maximum depth to include
k2 = eps2/eps1;

%check supercritical near base:
if  Cd/alpha > 1
    warning('plume is subcritical near the base, may experience numerical instability')
end

% problem scales
d_scale         = E0*l0;
u_scale         = sqrt(bs*S0*g*l0*tau*E0*alpha/(L/c) / Cd);
delta_rho_scale = rho0*bs*S0;

%% Linear Ice shelf draft
zbF = @(X) X;
dzbF = @(X) 1 + 0*X;
d2zbF = @(X) 0 + 0*X;
d3zbF = @(X) 0 + 0*X;

xb = linspace(0,Xmax,1000); %bathymetry grid points
zb = zbF(xb);    %ice draft at grid points
%% Numerical solution of full equations
%solve the equations
i = 1;
figure(1);clf;
region1y = [0, 0, 0.15, 0.15]; %y co-ordinates of region 1 shaed box
region2y = [0.15, 0.15, 0.25, 0.25];
region3y = [0.25, 0.25, 0.5, 0.5];
region4y = [0.5, 0.5, 0.552, 0.552];

for X0 = [l0, x0] %first loop sets pycnocline very high, i.e. as if not there
    %solve the plume equations and return a solution structure
    tic; sol = GetPlume(eps1,eps2, eps3,eps4,delta, Pb, Pt, kappa, X0,zbF,dzbF, Xmax); toc
    sols{i} = sol;
    count = 1;
    
    %evaluate on a regular grid
    x = sol.x;
    x = linspace(0,x(end),1000);
    z = x*alpha;
    Y = deval(sol,x);
    d = Y(1,:);
    u = Y(2,:);
    delta_rho = Y(3,:);
    delta_T = Y(4,:); %dimensionless temperature
    Q = u.*d;
    
    %%%%%%Thickness%%%%%%%
    subplot('Position', positions(:,count,i)); hold on; box on
    if i ==2
        fill([0,1,1,0],region1y, 'b', 'FaceAlpha', 0.1, 'linestyle', 'none');
        fill([0,1,1,0],region2y, 'b', 'FaceAlpha', 0.2, 'linestyle', 'none');
        fill([0,1,1,0],region3y, 'b', 'FaceAlpha', 0.3, 'linestyle', 'none');
        fill([0,1,1,0],region4y, 'b', 'FaceAlpha', 0.4, 'linestyle', 'none');
    end
    plot(d,x,'color', cmap, 'linewidth', 3);
    xlim([0,1])
    ylabel('$X$', 'interpreter', 'latex')
    xlabel('$D$', 'interpreter', 'latex')
    ax = gca; xl = ax.XLim;
    plot(xl, x(end)*[1,1], '--', 'color', dlc); %add dashed x-stop line
    xlim(xl); %reset xlim in case previous line messes it up
    count = count + 1;
    if i == 1
        plot(xl, abs(zgl/l0)*[1,1], ':', 'color', dlc);
        txa = text(-0.3, 1.2, '(a)', 'FontSize', 16, 'interpreter', 'latex');
        txastop = text(0.05, 1.13, '$X = X_{\mathrm{stop}} \approx 1.1$', 'FontSize', 14, 'interpreter', 'latex');
        txax0 = text(0.69, 0.375, '$Z = |Z_{gl}| $', 'FontSize', 14, 'interpreter', 'latex');
        
    else
        plot(xl, abs(zgl/l0)*[1,1], ':', 'color', dlc);
        txax0 = text(0.69, 0.35, '$Z = |Z_{gl}| $', 'FontSize', 14, 'interpreter', 'latex');
        plot(xl,X0*[1,1],'-.', 'color', dlc);
        txb = text(-0.3, 0.6, '(b)', 'FontSize', 16, 'interpreter', 'latex');
        txbx0 = text(0.55, 0.22, '$X = X_p = 0.2$', 'FontSize', 14, 'interpreter', 'latex');
        txbstop = text(0.05, 0.572, '$X = X_{\mathrm{stop}} \approx 0.55$', 'FontSize', 14, 'interpreter', 'latex');
    end
    
    
    %%%%%Velocity%%%%%
    subplot('Position', positions(:,count,i)); hold on; box on
    %layers
    if i ==2
        fill([0,0.3,0.3,0],region1y, 'b', 'FaceAlpha', 0.1, 'linestyle', 'none');
        fill([0,0.3,0.3,0],region2y, 'b', 'FaceAlpha', 0.2, 'linestyle', 'none');
        fill([0,0.3,0.3,0],region3y, 'b', 'FaceAlpha', 0.3, 'linestyle', 'none');
        fill([0,0.3,0.3,0],region4y, 'b', 'FaceAlpha', 0.4, 'linestyle', 'none');
    end
    plot(u,x,'color', cmap, 'linewidth', 3);
    %ylabel('x')
    xlabel('$U$', 'interpreter', 'latex')
    if i == 2; xlim([0, 0.3]); end
    ax = gca; xl = ax.XLim;
    plot(xl, x(end)*[1,1], '--', 'color', dlc); %add dashed x-stop line
    xlim(xl); %reset xlim in case previous line messes it up
    yticks([])
    count = count + 1;
    plot(xl, abs(zgl/l0)*[1,1], ':', 'color', dlc);
    if i == 2
        plot(xl,X0*[1,1],'-.', 'color', dlc);
    end
    
    %%%%%Buoyancy deficit%%%%%%
    subplot('Position', positions(:,count,i)); hold on; box on
    if i ==2
        fill([-0.25,1,1,-0.25],region1y, 'b', 'FaceAlpha', 0.1, 'linestyle', 'none');
        fill([-0.25,1,1,-0.25],region2y, 'b', 'FaceAlpha', 0.2, 'linestyle', 'none');
        fill([-0.25,1,1,-0.25],region3y, 'b', 'FaceAlpha', 0.3, 'linestyle', 'none');
        fill([-0.25,1,1,-0.25],region4y, 'b', 'FaceAlpha', 0.4, 'linestyle', 'none');
    end
    plot(delta_rho,x,'color', cmap, 'linewidth', 3);
    %ylabel('x')
    xlabel('$\Delta \rho$', 'interpreter', 'latex')
    xlim([-0.25, 1])
    ax = gca; xl = ax.XLim;
    plot(xl, x(end)*[1,1], '--', 'color', dlc); %add dashed x-stop line
    xlim(xl); %reset xlim in case previous line messes it up
    yticks([])
    count = count + 1;
    plot(xl, abs(zgl/l0)*[1,1], ':', 'color', dlc);
    if i == 2
        plot(xl,X0*[1,1],'-.', 'color', dlc);
        tx1 = text(-.2, 0.07, '$1$', 'FontSize', 16, 'interpreter', 'latex');
        tx2 = text(-.2, 0.22,  '$2$', 'FontSize', 16, 'interpreter', 'latex');
        tx3 = text(-.2, 0.37, '$3$', 'FontSize', 16, 'interpreter', 'latex');
        tx4 = text(-.2, 0.52,  '$4$', 'FontSize', 16, 'interpreter', 'latex');
    end
    
    %%%% Melt Rate %%%%
    subplot('Position', positions(:,count,i)); hold on; box on
    if i ==2
        fill([-0.1,.2,.2,-0.1],region1y, 'b', 'FaceAlpha', 0.1, 'linestyle', 'none');
        fill([-0.1,.2,.2,-0.1],region2y, 'b', 'FaceAlpha', 0.2, 'linestyle', 'none');
        fill([-0.1,.2,.2,-0.1],region3y, 'b', 'FaceAlpha', 0.3, 'linestyle', 'none');
        fill([-0.1,.2,.2,-0.1],region4y, 'b', 'FaceAlpha', 0.4, 'linestyle', 'none');
    end
    plot([0,0], [0,1.2 - 0.6*(i-1)], 'color', dlc, 'linewidth', 1) %vertical line thru zero: where does refreezing take over
    plot(delta_T.*u,x,'color', cmap, 'linewidth', 3);
    %ylabel('x')
    xlabel('$M = U \Delta T$','interpreter', 'latex')
    if i == 2; xlim([-0.1, .2]); else;   xlim([-0.3, .2]); end
    ax = gca; xl = ax.XLim;
    plot(xl, x(end)*[1,1], '--', 'color', dlc); %add dashed x-stop line
    xlim(xl); %reset xlim in case previous line messes it up
    yticks([])
    count = count + 1;
    plot(xl, abs(zgl/l0)*[1,1], ':', 'color', dlc);
    if i == 2 
        plot(xl,X0*[1,1],'-.', 'color', dlc);
    end
    i = i + 1;
end


%figure sizing
fig = gcf;
fig.Position(3:4) =[1067 650];

%saving
% saveas(gcf, 'plots/figure3.png')

==> make_plots/make_figure4.m <==
%Solve the full equations in the pycnocline region and plot the solution.
%Also plot leading order solutions: for \Delta \rho this is an analytic
%solution, for U, \Delta T these are numerical solutions of simplified
%equations.Presented for different values of eps1, whilst preserving asymptotic strucure
%% Preliminaries
addpath('Auxillary_functions');
figpref(4);
%% Parameters
run parameters %get dimensional parameters (brings them all into global scope)

%compute dimensionless parameters
eps1 = E0*alpha/Cd;
eps2 = E0*alpha/St;
eps3 = tau/(L/c);
eps4 = (S0 - S1)/2/S0;
delta = lt/l0;
c2 = eps2/delta;
c1 = eps1/delta;
k2 = eps2/eps1;
k3 = eps3/eps1;
k4 = eps4/eps1;
Pb = (L/c)/tau * (S0 - S1) /2 / S0 *( 1- bt*(T0 - T1)/bs / (S0 - S1));
Pt = (T0 - T1) / 2 / tau; %or Pt = (T0 - T1 + kappa1*(S0 - S1) / 2 / tau; %
kappa = (S0 + S1)/2 /S0 - bt*(L/c)/(bs *S0);
x0 = 0.3; %pycnocline position (in outer variables)
xi_max =10; %maximum value of xi (domain is -xi_max < xi < xi_max)

%% ice draft
%take linear wlog
zbF = @(X) X;
dzbF = @(X) 1 + 0*X;

%values at the pycnoclone
zb_x0 =  zbF(x0);
dzb_x0 = dzbF(x0);

%% initial conditions from below pycnocline:
%in lieu of more higher order solution below pycnocline, use as initial
%conditions on both the full equations and leading order equations
integrand    = @(x) dzbF(x).^(4/3) .*(1 - zbF(x)).^(1/3); %integrand used in analytic solution below thermocline
Q_in         = (2/3)^(3/2) * kappa^(1/2) * integral(integrand, 0, x0)^(3/2);
U_in         = (2*kappa/3)^(1/2) *integral(integrand, 0, x0)^(1/2) * dzb_x0^(1/3) * (1-zb_x0)^(1/3);
D_in         = Q_in/U_in;
delta_rho_in = U_in^2 / D_in / dzb_x0;
delta_T_in   = ((1 - zb_x0)*dzb_x0*U_in - Q_in*dzb_x0)/U_in;
Y0           = [D_in, U_in, delta_rho_in, delta_T_in];

if delta_rho_in - 2*Pb*dzb_x0 < 0 %need this to be >0
    warning('Plume becomes negatively buoynant across pycnocline (beyond region of validity of solution)')
end

%% Loop over two different values of eps1, preserving delta = O(eps1)
figure(1); clf;
eps1s = [eps1,eps1/10];
deltas = [delta, delta/10];
colmap = [0, 0, 255;
    87, 196, 80 ]/255;
lw = 2.5;       %linewidth of plots
  
for i = 1:2
    eps1 = eps1s(i);
    delta = deltas(i);
    
    %'Full' equations: including h.o.t
    rhs = @(xi,Y) forcing_full(xi,Y, Pb, delta, kappa,eps1, k3, k4,  Pt, x0,dzbF,zbF);
    M = @(xi,Y)  massmat_full(xi,Y, c1,c2);
    options = odeset('Mass',M,'RelTol', 1e-7);
    [xi,Y]  = ode15s(rhs,[-xi_max, xi_max],Y0,options);
    %extract from solution
    D         = Y(:,1);
    U         = Y(:,2);
    delta_rho = Y(:,3);
    delta_T   = Y(:,4);
    
    %velocity
    subplot(1,3,1); hold on
    %first add pycnocline box
    if i == 1
        fill([0.25, 0.4, 0.4, 0.25], [-2, -2, 2,2], [135,206,250]/255, ...
            'linestyle', 'none', 'facealpha', 0.5, 'HandleVisibility', 'off');
    end
    plot(U,xi, 'color', colmap(i,:), 'linewidth', lw);
    
    %buoyancy deficit
    subplot(1,3,2);hold on
    if i == 1
        fill([0, 0.7, 0.7, 0], [-2, -2, 2,2], [135,206,250]/255, 'linestyle', 'none', 'facealpha', 0.5);
    end
    plot(delta_rho,xi,'color', colmap(i,:),'linewidth', lw);
    
    %thermal driving
    subplot(1,3,3); hold on
    if i == 1
        fill([-0.5, 0.6, 0.6, -0.5], [-2, -2, 2,2], [135,206,250]/255, 'linestyle', 'none', 'facealpha', 0.5, 'HandleVisibility', 'off');
    end
    plot(delta_T,xi, 'color', colmap(i,:), 'linewidth', lw);
    
end

%% Asymptotic results
%Leading order equations
rhs = @(xi,Y) forcing_LO(xi,Y, Pb, Pt, dzb_x0,zb_x0);
M = @(xi,Y)  massmat_LO(xi,Y, c1,c2);
options = odeset('Mass',M, 'RelTol', 1e-7);
[xi_LO,Y_LO]  = ode15s(rhs,[-xi_max,xi_max],Y0,options);
D_LO         = Y_LO(:,1);
U_LO         = Y_LO(:,2);
delta_rho_LO = Y_LO(:,3);
delta_T_LO   = Y_LO(:,4);

% asymptotic results
Q_out =  Q_in; %you can adjust this to account for the outer evolution of Q

%numerical solution of the reduced equations
fout = @(xi, U) ((Q_in*dzb_x0*(delta_rho_in - Pb*dzb_x0*(1 + tanh(xi))) - U^3)/c1 / U/ Q_in);
[xi_A, U_A] = ode15s(fout,[-xi_max,xi_max], [U_in]);
delta_rho_A   = delta_rho_in - Pb*dzb_x0*(1 + tanh(xi_A));

%output values
delta_rho_out = delta_rho_in - 2*Pb*dzb_x0; %value of delta_rho as xi -> infty
U_out = (Q_out*dzb_x0*delta_rho_out)^(1/3);
delta_T_out = (-Q_out*dzb_x0 + U_out*dzb_x0*(1 - zb_x0 -2*Pt))/U_out;

%velocity
subplot(1,3,1); hold on
plot(U_A,xi_A, 'k--', 'linewidth', lw);
plot(U_out*ones(1,length(xi)), xi, '--','color', [170,170,170]/255 , 'linewidth', lw, 'HandleVisibility', 'off')
plot(U_in*ones(1,length(xi)), xi,'--', 'color', [170,170,170]/255,'linewidth', lw , 'HandleVisibility', 'off')
xlabel('$U$', 'interpreter', 'latex'); ylabel('$\zeta$', 'interpreter', 'latex');
box on

%buoyancy deficit
subplot(1,3,2);hold on
plot(delta_rho_A,xi_A, 'k--', 'linewidth', lw);
plot(delta_rho_in*ones(1,length(xi)), xi,'--', 'color', [170,170,170]/255, 'linewidth', lw, 'HandleVisibility', 'off')
plot(delta_rho_out*ones(1,length(xi)), xi,'--', 'color', [170,170,170]/255, 'linewidth', lw, 'HandleVisibility', 'off')
xlabel('$\Delta \rho$',  'interpreter', 'latex'); ylabel('$\zeta$',  'interpreter', 'latex');
box on
xlim([0, 0.7])

%thermal driving
subplot(1,3,3); hold on
plot(delta_T_LO,xi_LO, 'k--', 'linewidth', lw);
plot(delta_T_in*ones(1,length(xi)), xi, '--', 'color', [170,170,170]/255,'linewidth', lw, 'HandleVisibility', 'off')
plot(delta_T_out*ones(1,length(xi)), xi, 'k--','color', [170,170,170]/255, 'linewidth', lw, 'HandleVisibility', 'off')
xlabel('$\Delta T$',  'interpreter', 'latex'); ylabel('$\zeta$',  'interpreter', 'latex');
box on
xlim([-0.5, 0.6])


%% tidy
fig = gcf;
fig.Position(3:4) =  [1168 325];
subplot(1,3,1); lab{1} = text(0.21,10,'(a)', 'interpreter', 'latex', 'FontSize', 16);
subplot(1,3,2); lab{2} = text(-0.19,10,'(b)', 'interpreter', 'latex', 'FontSize', 16);
subplot(1,3,3); lab{3} = text(-0.8,10,'(c)', 'interpreter', 'latex', 'FontSize', 16);

leg= legend({'$(\epsilon_1, \delta) = (3, 0.5) \times 10^{-2}$', '$(\epsilon_1, \delta) = (3, 0.5) \times 10^{-3}$','Reduced equations'}, ...
    'Interpreter', 'latex', 'Location', 'SouthWest');

shg

subplot(1,3,1);
txtout{1} = text(0.267, 1, '$U = U_{\mathrm{out}}$', 'interpreter', 'latex', 'FontSize', 16, 'Rotation', 90);
txtin{1} = text(0.355, -9, '$U = U_{\mathrm{in}}$', 'interpreter', 'latex', 'FontSize', 16, 'Rotation', 90);
subplot(1,3,2)
txtout{2} = text(0.3, 2.5, '$\Delta \rho = \Delta \rho_{\mathrm{out}}$', 'interpreter', 'latex', 'FontSize', 16, 'Rotation', 90);
txtin{2} = text(0.64, -9.5, '$\Delta \rho = \Delta \rho_{\mathrm{in}}$', 'interpreter', 'latex', 'FontSize', 16, 'Rotation', 90);
subplot(1,3,3)
txtout{3} = text(-0.2, -4, '$\Delta T = \Delta T_{\mathrm{out}}$', 'interpreter', 'latex', 'FontSize', 16, 'Rotation', 90);
txtin{3} = text(0.42, -9.5, '$\Delta T = \Delta T_{\mathrm{in}}$', 'interpreter', 'latex', 'FontSize', 16, 'Rotation', 90);

%% functions
function M = massmat_full(xi,Y, c1,c2)
%Return the mass matrix associated with one-d plume dynamics.
% Y = [d,u,r,q]
D = Y(1);
U = Y(2);
delta_rho = Y(3); %dimensionless buoyancy deficit
delta_T = Y(4); %dimensionless thermal driving

M = [U, D, 0, 0;
    c1*U^2, 2*c1*D*U,0, 0;
    U*delta_rho, D*delta_rho, D*U, 0;
    c2*U*delta_T, c2*D*delta_T, 0, c2*D*U];

end

function f = forcing_full(xi,Y, Pb, delta, kappa,eps1, k3, k4,  Pt, x0,dzbF,zbF)

%return the forcing array
D = Y(1);
U = Y(2);
delta_rho = Y(3); %dimensionless buoyancy deficit
delta_T = Y(4); %dimensionless thermal drivin

f = [delta*U*dzbF(x0 + delta*xi) + delta*eps1*k3*U*delta_T;
    D*delta_rho*dzbF(x0 + delta*xi) - U^2;
    -Pb*sech(xi)^2* D*U*dzbF(x0 + delta*xi)+ delta*U*delta_T*(kappa - k4*eps1*tanh(xi));
    -Pt*(1 + tanh(xi))*dzbF(x0 + delta*xi)*U + (1-zbF(x0 + delta*xi))*dzbF(x0 + delta*xi)*U - D*U*dzbF(x0 + delta*xi) - U*delta_T];

end

function M = massmat_LO(xi,Y, c1,c2)
%Return the mass matrix associated with one-d plume dynamics.
% Y = [d,u,r,q]
D = Y(1);
U = Y(2);
delta_rho = Y(3); %dimensionless buoyancy deficit
delta_T = Y(4); %dimensionless thermal driving

M = [U, D, 0, 0;
    c1*U^2, c1*2*D*U, 0, 0;
    U*delta_rho, D*delta_rho, D*U, 0;
    c2*U*delta_T, c2*D*delta_T, 0, c2*D*U];

end

function f = forcing_LO(xi,Y, Pb, Pt, dzb_x0,zb_x0)

%return the forcing array
D = Y(1);
U = Y(2);
delta_rho = Y(3); %dimensionless buoyancy deficit
delta_T = Y(4); %dimensionless thermal drivin

f = [0;
    D*delta_rho*dzb_x0 - U^2;
    -Pb*sech(xi)^2* D*U*dzb_x0;
    -Pt*(1 + tanh(xi))*dzb_x0*U + (1-zb_x0)*dzb_x0*U - D*U*dzb_x0 - U*delta_T];

end



==> make_plots/make_figure5.m <==
%Make figure 5 in the manuscript: produce a comparison between (1)
%numerical solutions of the full equations, (2) the Lazeroms
%parametrization, (3) the Lazeroms parametrization w/ ad hoc adjustment and
%(4) my parametrization for four different ice shelf basal geometries as
%specified in the manuscript
%% Preliminaries
clear 
addpath('Auxillary_functions')
figpref(4)
%clc

figure(1); clf;
colmap = [74, 67, 176;
          81, 146, 246;
          244, 177, 115
           119,205, 156]/255; 
%% Parameters
run parameters.m %get dimensional parameters, introduces variables into global scope
Z0 = 1e10; %put the pycnocline v high so we never get anywhere near
T0 = (T0 + T1)/2; %set the ambient to mean of upper and lower values
S0 = (S0 + S1)/2; 

%adjust tau and l0 to account for these new scales
tau     = T0 - (lambda1*S0 + lambda2 + lambda3*zgl);%T_{a,0} - T_{f,0}
l0      = tau/lambda3;%lengthscale of freezing pt dependence

%variable scales:
D_scale         = E0*l0;
U_scale         = sqrt(bs*S0*g*l0*tau*E0*alpha/(L/c) / Cd);
delta_rho_scale = rho0*bs*S0*tau/(L/c);
delta_T_scale   = E0 *alpha * tau/St;
X_scale         = tau/lambda3 /alpha;
    
M0 = St/(L/c);    %melt rate prefactor
kappa = (S0 + S1)/2 / S0 - bt*(L/c)/ bs / S0; %kappa in the ms
%% Ice Drafts:
N = 1e3; %Number of pts in the draft
Xb = zeros(4, N);
Zb = zeros(4, N); %initialize arrays. 4 different geometries
dZb= zeros(4, N);

% Geometry 1: linear
Xb(1,:) = linspace(eps, abs(zgl)/alpha, N);  %l0/alpha is X lengthscale
%Run from eps so that numerical solution (starts at 0) can be evaluated at
%first draft point
Zb(1,:) = alpha*Xb(1,:);
dZb(1,:) = alpha*ones(size(Xb(1,:)));

% Geometry 2: gently decreasing
X_scale = l0/alpha;
Xb(2,:) = linspace(eps, abs(zgl)/alpha*2, N);  %l0/alpha is X lengthscale (need to run to longer because takes longer to reach zgl with negative curvature)
p  = 0.45; %controls strength of curvature 
Zb(2,:) = l0*(Xb(2,:)/X_scale - p* (Xb(2,:)/X_scale).^2);
dZb(2,:) = l0*(1/X_scale - 2*p* (Xb(2,:)/X_scale^2));

% Geometry 3: sinusoidal
Xb(3,:) = linspace(eps, abs(zgl)/alpha, N);  %l0/alpha is X lengthscale
amp = 30; %amplitude of sin
per = 1e5; %period of sin
Zb(3,:) = alpha*Xb(3,:) + amp*sin(2*pi*Xb(3,:)/per);
dZb(3,:) = alpha*ones(size(Xb(3,:))) + (amp*2*pi/per)*cos(2*pi*Xb(3,:)/per);

% Geometry 4:  piecewise linear
%change slope in second half by a factor of slope2
Xb(4,:) = linspace(eps, abs(zgl)/alpha, N);  %l0/alpha is X lengthscale
lx = length(Xb);
Xb_cross = Xb(4,floor(lx/2)); %where the jump occurs
slope2 = 2; 
jump = slope2*alpha*Xb(4,floor(lx/2) + 1) - alpha*Xb(4,floor(lx/2)); %jump incurred if we dont shift second half
Zb(4,:) = [alpha*Xb(4,1:floor(lx/2)), slope2*alpha*Xb(4,floor(lx/2) + 1: end) - jump];
dZb(4,:) = [alpha*ones(1,floor(lx/2)), slope2*alpha*ones(1,lx -floor(lx/2))] ;

% Store as anonymous functions for the integral
zbFs = {@(x) x; ...
    @(x) x - p*x.^2;...
    @(x) x + (amp/l0)*sin(2*pi*x*X_scale/per);...
    @(x) (x.*(x <= Xb_cross/X_scale) + (slope2*x - jump/l0).*(x > Xb_cross/X_scale))};
dzbFs = {@(x) 1; ...
    @(x) 1 - 2*p*x; ...
    @(x) 1 + (amp/l0)*(2*pi*X_scale/per) *cos(2*pi*x*X_scale/per) ;...
    @(x) (1*(x <= Xb_cross/X_scale) + slope2*(x > Xb_cross/X_scale))};
%% Loop over each bathymetry
for i = 1:4
    sol =  GetPlumeDimensional(Ti, Si, T0, T1, S0, S1, Z0, rho0, zgl, L, ci,lt,g,Cd,...
                                      c, bs, bt, E0, St, lambda1, lambda2, lambda3, tau,...
                                      Xb(i,:), Zb(i,:), dZb(i,:));

    %process solution
    idx = ((Xb(i,:) > min(sol.x)) + (Xb(i,:) < max(sol.x)))>1;  %find where draft pts within solution interval (should include zero)
    X = Xb(i,idx);
    Y = deval(sol, Xb(i,idx));
    Z = X*alpha;
    U = Y(2,:);         %dimensionless velocity
    delta_T = Y(4,:);   %dimensionless temperature
    Melt_rate = M0*U.*delta_T*secs_per_yr; %melt rate in metres per year
    
    %plot solution
    figure(1);
    subplot(2,2,i); hold on; box on
    plot(Melt_rate, Z+zgl, 'color', colmap(1,:), 'linewidth', 3);
    ylim([zgl,0])
    
    %add Lazeroms/constant draft  ("_L19")
    x = X/X_scale;
    zbF = zbFs{1};   %index 1 has constant slope and draft
    dzbF = dzbFs{1}; %index 1 has constant slope and draft
    Q_L19 = zeros(1,length(x)); %dimensionless flux
    U_L19 = zeros(1,length(x)); %dimensionless velocity

    integrand = @(x) kappa^(1/3)*dzbF(x).^(4/3) .*(1 - zbF(x)).^(1/3); %integrand used in analytic solution below thermocline
    for j = 1:length(x)
        Q_L19(j) =  (2/3 *integral(integrand, 0, x(j)))^(3/2);
        U_L19(j) = kappa^(1/3) * dzbF(x(j))^(4/3) * (1 - zbF(x(j)))^(1/3) * ...
            (2/3 *integral(integrand, 0, x(j)))^(1/2)/dzbF(x(j)); %u = Q'/zb' in this region
    end
    delta_T_L19 = (-Q_L19.*dzbF(x) + U_L19.*dzbF(x).*(1-zbF(x)))./U_L19;
    M_L19_ND = delta_T_L19.*U_L19;
    M_L19    = M0 * U_scale * delta_T_scale * M_L19_ND * secs_per_yr;
    hold on
    plot(M_L19, Z+zgl, 'k--');
    
    %add Lazeroms (ad-hoc adjustment)
    dzbF = dzbFs{i};      %get the actual slope of this scenario
    U_scale_L19AH         = sqrt(bs*S0*g*l0*tau*E0*(dzbF(x)*alpha)/(L/c) / Cd); %extra factor of alpha because dzbF is non-dimensional
    delta_T_scale_L19AH   = E0 *(dzbF(x) *alpha) * tau/St;
    M_L19AH               = M0 * U_scale_L19AH .* delta_T_scale_L19AH .* M_L19_ND * secs_per_yr;
    plot(M_L19AH, Z+zgl, 'color', colmap(3,:), 'linewidth', 3);
    
    %add my integral solution using anonymous function ("_B21")
    zbF = zbFs{i};
    dzbF = dzbFs{i};
    Q_B21 = zeros(1,length(x)); %remember lower case x is dimensionless
    U_B21 = zeros(1,length(x));  %initialize

    integrand = @(x) kappa^(1/3)*dzbF(x).^(4/3) .*(1 - zbF(x)).^(1/3); %integrand used in analytic solution below thermocline
    for j = 1:length(x)
        Q_B21(j) =  (2/3 *integral(integrand, 0, x(j)))^(3/2);
        U_B21(j) = kappa^(1/3) * dzbF(x(j))^(4/3) * (1 - zbF(x(j)))^(1/3) * ...
            (2/3 *integral(integrand, 0, x(j)))^(1/2)/dzbF(x(j)); %recall u = Q'/zb' in this region
    end
    delta_T_B21 = (-Q_B21.*dzbF(x) + U_B21.*dzbF(x).*(1-zbF(x)))./U_B21;
    M_B21 = M0 * U_scale * delta_T_scale * U_B21 .* delta_T_B21 *secs_per_yr;
    subplot(2,2,i)
    plot(M_B21, Z+zgl, 'color', colmap(4,:),'linewidth', 3)
        
    %styling
    xlabel('melt rate (m~yr\textsuperscript{-1})', 'interpreter', 'latex')
    ylabel('$Z + Z_{gl}$ (m)', 'interpreter', 'latex')
    yticks(-1500:500:0)
end

%% plot tidying
%figure(1); 
fig = gcf;
fig.Position(3:4) =  [1074 640];

%a, b, c, d labels
ax = gca;
subplot(2,2,1);txta = text(-1.5, 0, '(a)', 'interpreter', 'latex', 'fontsize', ax.FontSize);
subplot(2,2,2);txtb = text(-1.5, 0, '(b)', 'interpreter', 'latex', 'fontsize', ax.FontSize);
legend({"Numerics", "L19", "L19AH","B22"}, 'interpreter', 'latex')
subplot(2,2,3);txtc = text(-3, 0, '(c)', 'interpreter', 'latex', 'fontsize', ax.FontSize);
subplot(2,2,4);txtd = text(-10 - 1.5 * 25/6, 0, '(d)', 'interpreter', 'latex', 'fontsize', ax.FontSize);


%% add plots of the draft
%plot draft
w = 0.14; h = 0.14;
inset_pos = [0.14, 0.75, w, h;
       0.58, 0.62, w, h;
       0.32, 0.12, w, h;
        0.575, 0.12, w, h];
        
for i = 1:4
    subplot(2,2,i)
    ax = axes;
    ax.Position = inset_pos(i,:);
    fill([Xb(i,:), flip(Xb(i,:))], [zeros(size(Xb(i,:))), flip(Zb(i,:))], 'b')
    ylim([0, abs(zgl)])
    xlim([0, abs(zgl)/alpha])
    if i == 2 %quadratic case needs extended x scale
        [~, idx] = min(abs(Zb(i,:) - abs(zgl))); %find where Zb goes thru abs(zgl) 
        xlim([0, Xb(i,idx)])
    end
     yticks([]); 
     xticks([]);
end

%% save 
% saveas(gcf,'plots/figure6.png')



==> make_plots/make_figure6.m <==
%Produce figure 7 in the manuscript.
%Solve equations in a flat bathymetry with ambient stratification. Compare new parametrization with
%lazeroms and numerical solutions for different positions of the
%pycnocline (a)--(c) and different values of lt (d)

%% Preliminaries
addpath('Auxillary_functions');
figpref(4);
figure(1); clf;
colmap = parula(6);
w = 0.20; 
h = 0.8;
positions = [0.07, 0.1, w, h;
             0.35, 0.1, w, h;
             0.58, 0.1, w, h;
             0.77, 0.1, w, h]; %subplot positions on page
ncols = 4;
colgap = 0.055; 
width = 0.19;
startx = (1 -width*ncols - (ncols-1)*colgap)/2;
startx = 0.06;
starty = 0.1;
height = 0.80;
positions = zeros(4,ncols);
for p = 1:ncols
positions(p,:) = [startx + (p-1)*colgap + (p-1)*width, starty , width, height];
end
%% Parameters
run parameters %get dimensional parameters 
zgl = -3000; %make artificially deeper so that transition to 0 appears
T0  = -1;
T1  = -3;
tau = T0 - (lambda1*S0 + lambda2 + lambda3*zgl);%T_{a,0} - T_{f,0}
l0  = tau/lambda3;%lengthscale of freezing pt dependence

x0s = 0.05:0.05:0.25; %dimensionless pycnocline position

%relevant variable scales:
U_scale         = sqrt(bs*S0*g*l0*tau*E0*alpha/(L/c) / Cd);
delta_T_scale   = E0 *alpha * tau/St;
X_scale         = tau/lambda3 /alpha;

%also define scales for lazeroms (uses mean of salnity and temp)
Tave = (T0 + T1)/2;
Save = (S0 + S1)/2;
tauLz = Tave - (lambda1*Save + lambda2 + lambda3*zgl);%T_{a,0} - T_{f,0}
l0Lz  = tau/lambda3;%lengthscale of freezing pt dependence
U_scaleLz = sqrt(bs*Save*g*l0Lz*tauLz*E0*alpha/(L/c) / Cd);
delta_T_scaleLz   = E0 *alpha * tauLz/St;
X_scaleLz = tauLz/lambda3/alpha;

%dimensionless parameters
eps1 = E0*alpha/Cd;
eps2 = E0*alpha/St;
eps3 = tau/(L/c);
eps4 = (S0 - S1)/2/S0;
delta = lt/l0;
Pb = (L/c)/tau * (S0 - S1) /2 / S0 *( 1- bt*(T0 - T1)/bs / (S0 - S1));
Pt = (T0 - T1) / 2 / tau; %or Pt = (T0 - T1 + lambda1*(S0 - S1) / 2 / tau; %
lambda = (S0 + S1)/2 / S0 - bt*(L/c)/ bs / S0;
Xmax = abs(zgl)/l0; %depth corresponding to ice shelf draft
M0 = St/(L/c);
k2 = eps2/eps1;

colmap = parula(length(x0s) + 1);
%% Ice shelf draft
zbF = @(X) X;
dzbF = @(X) 1 + 0*X;
d2zbF = @(X) 0*X;
d3zbF = @(X) 0*X;

xb = linspace(0,Xmax,1000); %bathymetry grid points
zb = zbF(xb);    %ice draft at grid points
%% Loop over positions of pycnocline
figure(1); clf;
subplot('Position', positions(1,:)); hold on

%add grey line indicating melt/freezing line
plot([0,0], [zgl,0], 'color', 169/255 *ones(1,3),  'HandleVisibility', 'off');

%add lazeroms/integral expression first (doesn't know anything about the pycnocline)
X_lz = linspace(0, Xmax*1.5);  %nb sol goes complex when above X = 1 (ignore)
Q_lz = zeros(1,length(X_lz));
U_lz = zeros(1,length(X_lz));  %initialize

integrand = @(x) lambda^(1/3)*dzbF(x).^(4/3) .*(1 - zbF(x)).^(1/3); %integrand used in analytic solution below thermocline
for i = 1:length(X_lz)
    Q_lz(i) =  (2/3 *integral(integrand, 0, X_lz(i)))^(3/2);
    U_lz(i) = lambda^(1/3) * dzbF(X_lz(i))^(4/3) * (1 - zbF(X_lz(i)))^(1/3) * ...
        (2/3 *integral(integrand, 0, X_lz(i)))^(1/2)/dzbF(X_lz(i)); %recall u = Q'/zb' in this region
end
delta_T_lz = (-Q_lz.*dzbF(X_lz) + U_lz.*dzbF(X_lz).*(1-zbF(X_lz)))./U_lz;
plot(M0*U_scaleLz*delta_T_scaleLz*secs_per_yr*delta_T_lz.*U_lz, X_lz*X_scaleLz*alpha + zgl, 'k--',  'HandleVisibility', 'off')

for i = 1:length(x0s)
    %solve numerically:
    sol = GetPlume(eps1,eps2, eps3,eps4,delta, Pb, Pt, lambda, x0s(i),zbF,dzbF, Xmax);
    x1 = sol.x;
    x1 = linspace(0,x1(end),1000); %regular grid to put solution on
    Y = deval(sol,x1);
    U = Y(2,:);       %dimensionless velocity
    delta_T = Y(4,:); %dimensionless temperature
    plot(M0*U_scale*delta_T_scale*secs_per_yr*U.*delta_T, x1*X_scale*alpha + zgl, 'color', colmap(i,:));
    
    %add my melt rate
    [M_AB, X_AB] = GetConstructedMeltRate(zbF, dzbF, d2zbF, d3zbF, x0s(i), Pt, Pb, delta, lambda);
    plot(M0*U_scale*delta_T_scale*secs_per_yr*M_AB, X_AB*X_scale*alpha + zgl,...
        '--', 'color', colmap(i,:),'HandleVisibility', 'off');
    
    legendinfo{i} = ['$Z_p/\ell = ' num2str(x0s(i)) '$'];
end
legend(legendinfo, 'interpreter', 'latex', 'location', 'northeast')
    
%tidy plot
xlabel('melt rate (m/yr) ', 'interpreter', 'latex', 'FontSize', 16);
ylabel('$Z + Z_{gl}$~(m)', 'interpreter', 'latex', 'FontSize', 16)
box on
ylim([zgl, 0])
yticks(-3000:1000:0)

xlim([-10,10])
ax = gca; ax.FontSize = 16;
ytickangle(90)
txta = text(-15, 300, '(a)', 'Interpreter', 'latex', 'FontSize', 16);
t1 = title({'deep grounding line', 'cold ambient'}, 'interpreter', 'latex');
%% Repeat for the more conventional parameters
run parameters %get dimensional parameters (be careful with global variable names)

%variable scales:
U_scale         = sqrt(bs*S0*g*l0*tau*E0*alpha/(L/c) / Cd);
delta_T_scale   = E0 *alpha * tau/St;
X_scale         = tau/lambda3 /alpha;

%also define scales for lazeroms (uses mean of salnity and temp)
Tave = (T0 + T1)/2;
Save = (S0 + S1)/2;
tauLz = Tave - (lambda1*Save + lambda2 + lambda3*zgl);%T_{a,0} - T_{f,0}
l0Lz  = tau/lambda3;%lengthscale of freezing pt dependence
U_scaleLz = sqrt(bs*Save*g*l0Lz*tauLz*E0*alpha/(L/c) / Cd);
delta_T_scaleLz   = E0 *alpha * tauLz/St;
X_scaleLz = tauLz/lambda3/alpha;

%add grey line indicating melt/freezing line
subplot('Position', positions(2,:)); hold on
plot([0,0], [zgl, 0], 'color', 169/255 *ones(1,3));

%dimensionless parameters
eps1 = E0*alpha/Cd;
eps2 = E0*alpha/St;
eps3 = tau/(L/c);
eps4 = (S0 - S1)/2/S0;
eps5 = E0/2;
delta = lt/l0;
Pb = (L/c)/tau * (S0 - S1) /2 / S0 *( 1- bt*(T0 - T1)/bs / (S0 - S1));
Pt = (T0 - T1) / 2 / tau; %or Pt = (T0 - T1 + lambda1*(S0 - S1) / 2 / tau; %
lambda = (S0 + S1)/2 / S0 - bt*(L/c)/ bs / S0;
Xmax = abs(zgl)/l0; %depth corresponding to ice shelf draft
M0 = St/(L/c);    %melt rate prefactor
k2 = eps2/eps1;

%add lazeroms/integral expression first (doesn't know anything about the pycnocline)
X_lz = linspace(0, Xmax*1.5);
Q_lz = zeros(1,length(X_lz));
U_lz = zeros(1,length(X_lz));  %initialize

integrand = @(x) lambda^(1/3).*(1 - x).^(1/3); %integrand used in analytic solution below thermocline
for i = 1:length(X_lz)
    Q_lz(i) =  (2/3 *integral(integrand, 0, X_lz(i)))^(3/2);
    U_lz(i) = lambda^(1/3) * dzbF(X_lz(i))^(4/3) * (1 - zbF(X_lz(i)))^(1/3) * ...
        (2/3 *integral(integrand, 0, X_lz(i)))^(1/2)/dzbF(X_lz(i)); %recall u = Q'/zb' in this region
end
delta_T_lz = (-Q_lz.*dzbF(X_lz) + U_lz.*dzbF(X_lz).*(1-zbF(X_lz)))./U_lz;
plot(M0*U_scaleLz*delta_T_scaleLz*delta_T_lz.*U_lz*secs_per_yr, X_lz*X_scaleLz*alpha + zgl, 'k--')

for i = 1:length(x0s)
    %solve numerically:
    sol = GetPlume(eps1,eps2, eps3,eps4,delta, Pb, Pt, lambda, x0s(i),zbF,dzbF, Xmax);
    x2 = sol.x;
    x2 = linspace(0,x2(end),1000); %regular grid to put solution on
    Y = deval(sol,x2);
    U = Y(2,:);       %dimensionless velocity
    delta_T = Y(4,:); %dimensionless temperature
    plot(M0*U.*delta_T*U_scale*delta_T_scale*secs_per_yr, x2*X_scale*alpha + zgl, 'color', colmap(i,:));
    
    %add my melt rate
    [M_AB, X_AB] = GetConstructedMeltRate(zbF, dzbF, d2zbF, d3zbF, x0s(i), Pt, Pb, delta, lambda);
    plot(M0*U_scale*delta_T_scale*secs_per_yr*M_AB, X_AB*X_scale*alpha + zgl,...
        '--', 'color', colmap(i,:),'HandleVisibility', 'off');
    
end
xlabel('melt rate (m/yr) ', 'interpreter', 'latex', 'FontSize', 16);
ylabel('$Z + Z_{gl}$~(m)', 'interpreter', 'latex', 'FontSize', 16)
box on
ylim([zgl,0])
xlim([-5,12])
ax = gca; ax.FontSize = 16;
ytickangle(90)
txtb = text(-9.5, 150, '(b)', 'Interpreter', 'latex', 'FontSize', 16);
title({'typical conditions',' '}, 'interpreter', 'latex')
%% Repeat with strong stratification: force the plume to terminate
run parameters
S1 = 33.0;

%variable scales:
U_scale         = sqrt(bs*S0*g*l0*tau*E0*alpha/(L/c) / Cd);
delta_T_scale   = E0 *alpha * tau/St;
X_scale         = tau/lambda3 /alpha;

%also define scales for lazeroms (uses mean of salnity and temp)
Tave = (T0 + T1)/2;
Save = (S0 + S1)/2;
tauLz = Tave - (lambda1*Save + lambda2 + lambda3*zgl);%T_{a,0} - T_{f,0}
l0Lz  = tau/lambda3;%lengthscale of freezing pt dependence
U_scaleLz = sqrt(bs*Save*g*l0Lz*tauLz*E0*alpha/(L/c) / Cd);
delta_T_scaleLz   = E0 *alpha * tauLz/St;
X_scaleLz = tauLz/lambda3/alpha;

%add grey line indicating melt/freezing line
subplot('Position', positions(3,:)); hold on
plot([0,0], [zgl, 0], 'color', 169/255 *ones(1,3));

%dimensionless parameters
eps1 = E0*alpha/Cd;
eps2 = E0*alpha/St;
eps3 = tau/(L/c);
eps4 = (S0 - S1)/2/S0;
eps5 = E0/2;
delta = lt/l0;
Pb = (L/c)/tau * (S0 - S1) /2 / S0 *( 1- bt*(T0 - T1)/bs / (S0 - S1));
Pt = (T0 - T1) / 2 / tau; %or Pt = (T0 - T1 + lambda1*(S0 - S1) / 2 / tau; %
lambda = (S0 + S1)/2 / S0 - bt*(L/c)/ bs / S0;
Xmax = abs(zgl)/l0; %depth corresponding to ice shelf draft
M0 = St/(L/c);    %melt rate prefactor
k2 = eps2/eps1;

%add lazeroms/integral expression first (doesn't know anything about the pycnocline)
X_lz = linspace(0, Xmax*1.5);
Q_lz = zeros(1,length(X_lz));
U_lz = zeros(1,length(X_lz));  %initialize

integrand = @(x) lambda^(1/3).*(1 - x).^(1/3); %integrand used in analytic solution below thermocline
for i = 1:length(X_lz)
    Q_lz(i) =  (2/3 *integral(integrand, 0, X_lz(i)))^(3/2);
    U_lz(i) = lambda^(1/3) * dzbF(X_lz(i))^(4/3) * (1 - zbF(X_lz(i)))^(1/3) * ...
        (2/3 *integral(integrand, 0, X_lz(i)))^(1/2)/dzbF(X_lz(i)); %recall u = Q'/zb' in this region
end
delta_T_lz = (-Q_lz.*dzbF(X_lz) + U_lz.*dzbF(X_lz).*(1-zbF(X_lz)))./U_lz;
plot(M0*U_scale*delta_T_scale*delta_T_lz.*U_lz*secs_per_yr, X_lz*X_scaleLz*alpha + zgl, 'k--')

for i = 1:length(x0s)
    %solve numerically:
    sol = GetPlume(eps1,eps2, eps3,eps4,delta, Pb, Pt, lambda, x0s(i),zbF,dzbF, Xmax);
    x2 = sol.x;
    x2 = linspace(0,x2(end),1000); %regular grid to put solution on
    Y = deval(sol,x2);
    U = Y(2,:);       %dimensionless velocity
    delta_T = Y(4,:); %dimensionless temperature
    plot(M0*U.*delta_T*U_scale*delta_T_scale*secs_per_yr, x2*X_scale*alpha + zgl, 'color', colmap(i,:));
    
    %add my melt rate
    [M_AB, X_AB] = GetConstructedMeltRate(zbF, dzbF, d2zbF, d3zbF, x0s(i), Pt, Pb, delta, lambda);
    plot(M0*U_scaleLz*delta_T_scale*secs_per_yr*M_AB, X_AB*X_scale*alpha + zgl,...
        '--', 'color', colmap(i,:),'HandleVisibility', 'off');
    
end

xlabel('melt rate (m/yr) ', 'interpreter', 'latex', 'FontSize', 16);
ylabel('$Z + Z_{gl}$~(m)', 'interpreter', 'latex', 'FontSize', 16)
box on
ylim([zgl,0])
xlim([-2, 12])
ax = gca; ax.FontSize = 16;
ytickangle(90)
txtc = text(-5.6, 150, '(c)', 'Interpreter', 'latex', 'FontSize', 16);
title({'typical grounding line', 'strong ambient salinity strat.'}, 'interpreter', 'latex')
% saveas(gcf,'plots/figure7.png')

%% Vary lp
run parameters %get dimensional parameters (be careful with global variable names)
lt = [25, 50, 100, 150, 200];
%variable scales:
U_scale         = sqrt(bs*S0*g*l0*tau*E0*alpha/(L/c) / Cd);
delta_T_scale   = E0 *alpha * tau/St;
X_scale         = tau/lambda3 /alpha;

%also define scales for lazeroms (uses mean of salnity and temp)
Tave = (T0 + T1)/2;
Save = (S0 + S1)/2;
tauLz = Tave - (lambda1*Save + lambda2 + lambda3*zgl);%T_{a,0} - T_{f,0}
l0Lz  = tau/lambda3;%lengthscale of freezing pt dependence
U_scaleLz = sqrt(bs*Save*g*l0Lz*tauLz*E0*alpha/(L/c) / Cd);
delta_T_scaleLz   = E0 *alpha * tauLz/St;
X_scaleLz = tauLz/lambda3/alpha;

%add grey line indicating melt/freezing line
subplot('Position', positions(4,:)); hold on
plot([0,0], [zgl, 0], 'color', 169/255 *ones(1,3), 'HandleVisibility', 'off');

%dimensionless parameters
eps1 = E0*alpha/Cd;
eps2 = E0*alpha/St;
eps3 = tau/(L/c);
eps4 = (S0 - S1)/2/S0;
eps5 = E0/2;
deltas = lt/l0;
Pb = (L/c)/tau * (S0 - S1) /2 / S0 *( 1- bt*(T0 - T1)/bs / (S0 - S1));
Pt = (T0 - T1) / 2 / tau; %or Pt = (T0 - T1 + lambda1*(S0 - S1) / 2 / tau; %
lambda = (S0 + S1)/2 / S0 - bt*(L/c)/ bs / S0;
Xmax = abs(zgl)/l0; %depth corresponding to ice shelf draft
M0 = St/(L/c);    %melt rate prefactor
k2 = eps2/eps1;
x0 = 0.15; %constant x0 in this case

%add lazeroms/integral expression first (doesn't know anything about the pycnocline)
X_lz = linspace(0, Xmax*1.5);
Q_lz = zeros(1,length(X_lz));
U_lz = zeros(1,length(X_lz));  %initialize

integrand = @(x) lambda^(1/3).*(1 - x).^(1/3); %integrand used in analytic solution below thermocline
for i = 1:length(X_lz)
    Q_lz(i) =  (2/3 *integral(integrand, 0, X_lz(i)))^(3/2);
    U_lz(i) = lambda^(1/3) * dzbF(X_lz(i))^(4/3) * (1 - zbF(X_lz(i)))^(1/3) * ...
        (2/3 *integral(integrand, 0, X_lz(i)))^(1/2)/dzbF(X_lz(i)); %recall u = Q'/zb' in this region
end
delta_T_lz = (-Q_lz.*dzbF(X_lz) + U_lz.*dzbF(X_lz).*(1-zbF(X_lz)))./U_lz;
plot(M0*U_scaleLz*delta_T_scaleLz*delta_T_lz.*U_lz*secs_per_yr, X_lz*X_scaleLz*alpha + zgl, 'k--','HandleVisibility', 'off')

for i = 1:length(deltas)
    %solve numerically:
    delta = deltas(i);
    sol = GetPlume(eps1,eps2, eps3,eps4,delta, Pb, Pt, lambda, x0,zbF,dzbF, Xmax);
    x2 = sol.x;
    x2 = linspace(0,x2(end),1000); %regular grid to put solution on
    Y = deval(sol,x2);
    U = Y(2,:);       %dimensionless velocity
    delta_T = Y(4,:); %dimensionless temperature
    plot(M0*U.*delta_T*U_scale*delta_T_scale*secs_per_yr, x2*X_scale*alpha + zgl, 'color', colmap(i,:));
    
    %add my melt rate
    [M_AB, X_AB] = GetConstructedMeltRate(zbF, dzbF, d2zbF, d3zbF, x0, Pt, Pb, delta, lambda);
    plot(M0*U_scale*delta_T_scale*secs_per_yr*M_AB, X_AB*X_scale*alpha + zgl,...
        '--', 'color', colmap(i,:),'HandleVisibility', 'off');
    
    legendinfo{i} = ['$\ell_p  = ' num2str(lt(i)) '~m$'];
    
end
legend(legendinfo, 'interpreter', 'latex', 'location', 'northeast')

xlabel('melt rate (m/yr) ', 'interpreter', 'latex', 'FontSize', 16);
ylabel('$Z + Z_{gl}$~(m)', 'interpreter', 'latex', 'FontSize', 16)
box on
ylim([zgl,0])
xlim([-5,12])
ax = gca; ax.FontSize = 16;
ytickangle(90)
txtd = text(-9.5, 150, '(d)', 'Interpreter', 'latex', 'FontSize', 16);
title({'typical conditions', 'vary $\ell_p$'}, 'interpreter', 'latex')
fig = gcf; fig.Position(3:4) = [1100, 482];



==> make_plots/make_figure7.m <==



%make figure 7 of the manuscript.
%Comparison between melt rate parametrizations and numerical solutions for
%four different ice shelf basal topographies as follows:
%(a) idealized quadratic profile
%(b) idealized sinusoidal profile
%(c) idealized piecewise linear profile
%(d) representative profile
%% Preliminaries
clear
%clc

colmap = [74, 67, 176;
    81, 146, 246;
    244, 177, 115
    119,205, 156]/255;
addpath('Auxillary_functions')

%% Idealized geometries
%Using standard parameters
run parameters %get dimensional parameters
%lt = 40
%variable scales:
D_scale         = E0*l0;
U_scale         = sqrt(bs*S0*g*l0*tau*E0*alpha/(L/c) / Cd);
delta_rho_scale = rho0*bs*S0*tau/(L/c);
delta_T_scale   = E0 *alpha * tau/St;
X_scale         = tau/lambda3 /alpha;
M0 = St/(L/c);    %melt rate prefactor

%pycnocline positions
Z0_lo  = 220;
Z0_hi  = 780;

%dimensionless parameters
eps1 = E0*alpha/Cd;
eps2 = E0*alpha/St;
eps3 = tau/(L/c);
eps4 = (S0 - S1)/2/S0;
delta = lt/l0;
Pb = (L/c)/tau * (S0 - S1) /2 / S0 *( 1- bt*(T0 - T1)/bs / (S0 - S1));
Pt = (T0 - T1) / 2 / tau; %or Pt = (T0 - T1 + lambda1*(S0 - S1) / 2 / tau; %
kappa = (S0 + S1)/2 / S0 - bt*(L/c)/ bs / S0;
%% Ice Drafts:
N = 1e3; %Number of pts in the draft
Xb = zeros(3, N);
Zb = zeros(3, N); %initialize arrays
dZb= zeros(3, N);

% Geometry 1: gently decreasing
Xb(1,:) = linspace(eps, abs(zgl)/alpha*2, N);  %l0/alpha is X lengthscale (need to run to longer because takes longer to reach zgl with negative curvature)
p  = 0.45; %controls strength of curvature
Zb(1,:) = l0*(Xb(1,:)/X_scale - p* (Xb(1,:)/X_scale).^2);
dZb(1,:) = l0*(1/X_scale - 2*p* (Xb(1,:)/X_scale^2));

% Geometry 2: sinusoidal
Xb(2,:) = linspace(eps, abs(zgl)/alpha, N);  %l0/alpha is X lengthscale
amp = 30; %amplitude of sin
per = 1e5; %period of sin
Zb(2,:) = alpha*Xb(2,:) + amp*sin(2*pi*Xb(2,:)/per);
dZb(2,:) = alpha*ones(size(Xb(2,:))) + (amp*2*pi/per)*cos(2*pi*Xb(2,:)/per);

% Geometry 3: piecewise linear
%change slope in second half by a factor of slope2
Xb(3,:) = linspace(eps, abs(zgl)/alpha, N);  %l0/alpha is X lengthscale
lx = length(Xb);
Xb_cross = Xb(3,floor(lx/3)); %where the jump occurs
slope2 = 2;
jump = slope2*alpha*Xb(3,floor(lx/3) + 1) - alpha*Xb(3,floor(lx/3)); %jump incurred if we dont shift second half
Zb(3,:) = [alpha*Xb(3,1:floor(lx/3)), slope2*alpha*Xb(3,floor(lx/3) + 1: end) - jump];
dZb(3,:) = [alpha*ones(1,floor(lx/3)), slope2*alpha*ones(1,lx -floor(lx/3))] ;

Xb(4,:) = linspace(eps, abs(zgl)/alpha*2, N);  %l0/alpha is X lengthscale (need to run to longer because takes longer to reach zgl with negative curvature)
p  = 0.45; %controls strength of curvature
quadterm = 4.2;
cubicterm = 0.2;
Zb(4,:) = l0*(Xb(4,:)/X_scale - quadterm* (Xb(4,:)/X_scale).^2 + cubicterm*(4 * Xb(4,:)/X_scale).^3);
dZb(4,:) = l0*(1/X_scale - 2*quadterm* (Xb(1,:)/X_scale^2) + cubicterm*3*4 * (4 * Xb(4,:)).^2 / X_scale^3);

% Store as anonymous functions for the constructed melt rate
zbFs = {@(x) x - p*x.^2;... %quadratic
    @(x) x + (amp/l0)*sin(2*pi*x*X_scale/per);... %sinusoidal
    @(x) (x.*(x <= Xb_cross/X_scale) + (slope2*x - jump/l0).*(x > Xb_cross/X_scale)); %piecewise linear
    @(x)  x - quadterm* x.^2 + cubicterm*(4*x).^3}; %smooth varying with lump in middle and ramp to end
dzbFs = {@(x) 1 - 2*p*x; ...
    @(x) 1 + (amp/l0)*(2*pi*X_scale/per) *cos(2*pi*x*X_scale/per) ;...
    @(x) (1*(x <= Xb_cross/X_scale) + slope2*(x > Xb_cross/X_scale));
    @(x) 1 - 2*quadterm*x + cubicterm*3*4*(4*x).^2};

d2zbFs = {@(x)  - 2*p; ...
    @(x) -(amp/l0)*(2*pi*X_scale/per)^2 *sin(2*pi*x*X_scale/per) ;...
    @(x) 0 + 0*x;
    @(x) -2.4 + cubicterm*3*4*4*2*(4*x)};

d3zbFs = {@(x) 0 + 0*x; ...
    @(x) -(amp/l0)*(2*pi*X_scale/per)^3 *cos(2*pi*x*X_scale/per) ;...
    @(x) 0 + 0*x;
    @(x) cubicterm*3*4*4*2*4 + 0*x};

figure(1);clf;
%% Loop over each bathymetry
pltcnt = 1;
for i = [1,4,2,3]
    count = 1;
    % figure(i); clf;

     
    for Z0 = [Z0_lo, Z0_hi]
        tic
        sol =  GetPlumeDimensional(Ti, Si, T0, T1, S0, S1, Z0, rho0, zgl, L, ci,lt,g,Cd,...
                                      c, bs, bt, E0, St, lambda1, lambda2, lambda3, tau,...
                                      Xb(i,:), Zb(i,:), dZb(i,:));
                                  tfull = toc
        %process
        %evaluate on Xb grid pts
        %find where draft pts within solution interval (should include zero)
        idx = ((Xb(i,:) > min(sol.x)) + (Xb(i,:) < max(sol.x)))>1;
        
        X = Xb(i,idx);
        Y = deval(sol, Xb(i,idx));
        Z = X*alpha;
        U = Y(2,:);
        delta_T = Y(4,:); %dimensionless temperature
        Melt_rate = M0*U.*delta_T*secs_per_yr; %melt rate in metres per year
        
        %add Lazeroms/constant draft
        xlz = linspace(0,abs(zgl))/alpha/X_scale;
        Zlz = linspace(0,abs(zgl));
        Q_lz = zeros(1,length(xlz)); %lower case x is dimensionless
        U_lz = zeros(1,length(xlz));  %initialize
        
        integrand = @(x) kappa^(1/3).*(1 - x).^(1/3); %integrand used in analytic solution below thermocline
        for j = 1:length(xlz)
            Q_lz(j) =  (2/3 *integral(integrand, 0, xlz(j)))^(3/2);
            U_lz(j) = kappa^(1/3)  * (1 - xlz(j))^(1/3) * ...
                (2/3 *integral(integrand, 0, xlz(j)))^(1/2); %u = Q'/zb' in this region
        end
        delta_T_lz = (-Q_lz + U_lz.*(1-xlz))./U_lz;
        M_Lzrms_ND = delta_T_lz.*U_lz;
        M_Lzrms    = M0 * U_scale * delta_T_scale * M_Lzrms_ND * secs_per_yr;
        % plot(M_Lzrms, Z + zgl, 'k--');
        
        %add Lazeroms (ad-hoc adjustment)
        dzbF = dzbFs{i};
        Tave = (T0 + T1)/2;
        Save = (S0 + S1)/2;
        tauLz = Tave - (lambda1*Save + lambda2 + lambda3*zgl);
        U_scale_adhoc         = sqrt(bs*(S0+S1)/2*g*l0*tau*E0*(dzbF(xlz)*alpha)/(L/c) / Cd); %extra factor of alpha because dzbF is non-dimensional
        delta_T_scale_adhoc   = E0 *(dzbF(xlz) *alpha) * tauLz/St;
        M_Lzrms_adhoc    = M0 * U_scale_adhoc .* delta_T_scale_adhoc .* M_Lzrms_ND * secs_per_yr;
        %plot(M_Lzrms_adhoc, Z + zgl, 'color', colmap(3,:), 'linewidth',3);
        
        %add constructed melt rate
        tic
        [M_AB,X_AB] = GetConstructedMeltRate(zbFs{i}, dzbFs{i}, d2zbFs{i}, d3zbFs{i},...
            Z0/l0, Pt, Pb, delta, kappa);
        tAB = toc
        
        %make plots
        subplot(2,4,pltcnt); hold on
        plot([0, 0], [0, max(Z)] + zgl,'--', 'color', [1,1,1]*169/255, 'HandleVisibility', 'off'); %zero melting
      
        plot(Melt_rate, Z + zgl, 'color', colmap(1,:), 'linewidth', 3);
        plot(M_Lzrms_adhoc, Zlz + zgl, 'color', colmap(3,:), 'linewidth', 3);
        plot(M_AB * M0 * U_scale * delta_T_scale *secs_per_yr, X_AB*X_scale*alpha + zgl, 'color', colmap(4,:),'linewidth', 3)
        if count == 1 %only add axis labels on mod 2 plots
            ylabel('$Z + Z_{gl}$~(m)', 'interpreter', 'latex', 'FontSize', 16)
        end
        xlabel('melt rate (m/yr)', 'interpreter', 'latex', 'FontSize', 16);
        ax = gca; ax.FontSize = 16;
        box on
        ylim([zgl, 0])
        ax = gca; ax.FontSize = 16; xlims = ax.XLim;
        %plot(ax.XLim, [Z0,Z0] + zgl,'--', 'color', 'k','linewidth', 1.5, 'HandleVisibility', 'off'); %pycnocline depth
        ax.XLim = xlims;
        pltcnt = pltcnt + 1;
        count = count + 1;
    end

end

fig = gcf; 
fig.Position(3:4) = [1200 750];
subplot(2,4,1); txta = text(-3.5, 100, '(a)','interpreter', 'latex', 'fontsize', 16);
legend({'Numerics', 'L19AH',  'B22'}, 'interpreter', 'latex', 'fontsize', 16);
subplot(2,4,3); txtb = text(-17, 100, '(b)','interpreter', 'latex', 'fontsize', 16);
subplot(2,4,5); txtc = text(-11.8, 100, '(c)','interpreter', 'latex', 'fontsize', 16);
subplot(2,4,7); txtd = text(-17, 100, '(d)','interpreter', 'latex', 'fontsize', 16);


%% add titles
fntsz = 13;
subplot(2,4,1); title('Quadratic, deep pycnocline', 'interpreter', 'latex', 'fontsize', fntsz);
subplot(2,4,2); title('Quadratic, shallow pycnocline', 'interpreter', 'latex', 'fontsize', fntsz);
subplot(2,4,3); title('Realistic, deep pycnocline', 'interpreter', 'latex', 'fontsize', fntsz);
subplot(2,4,4); title('Realistic, shallow pycnocline', 'interpreter', 'latex', 'fontsize', fntsz);
subplot(2,4,5); title('Sinusoidal, deep pycnocline', 'interpreter', 'latex', 'fontsize', fntsz);
subplot(2,4,6); title('Sinusoidal, shallow pycnocline', 'interpreter', 'latex', 'fontsize', fntsz);
subplot(2,4,7); title('Piecewise, deep pycnocline', 'interpreter', 'latex', 'fontsize', fntsz);
subplot(2,4,8); title('Piecewise, shallow pycnocline', 'interpreter', 'latex', 'fontsize', fntsz);

%% inset schematic
w = 0.08; 
h = 0.08;
inset_pos = [ 0.41, 0.6, w, h  ; %linear
              0.1, 0.1, w, h  ;  %sinusoidal
              0.82, 0.1, w, h;    %piecewise
              0.82, 0.6, w,h   ];%realistic [0.82, 0.6,0.08, 0.08]
            
for i = 4
ax(i) = axes;
ax(i).Position = inset_pos(i,:);
ax(i).XTick = [];
ax(i).YTick = [];
fill([Xb(i,:), flip(Xb(i,:))], [zeros(size(Xb(i,:))), flip(Zb(i,:))], 'b')
ylim([0, abs(zgl)])
xlim([0, abs(zgl)/alpha])
xticks([]);
yticks([]);
hold on
plot(ax(i).XLim,ax(i).YLim, 'k--');
end
% save?
%saveas(gcf,'plots/figure8.png')

==> make_plots/make_figureS1.m <==
%Make figure supplemenrary 1: comparison between numerical solutions of the rescaled
%equations and leading order form of rescaled equations. This code produces
%two plots: the first presents the solutions in (u, p) space and the second
%has two plots of the solution in (chi,u) and (chi, p) space.

%% Preliminaries
addpath('Auxillary_functions');
figpref(4);

%uncomment for R2020a
set(0, 'defaultaxesfontsize', 12);
set(0, 'defaultaxeslinewidth', 1.5);
set(0, 'defaultlinelinewidth', 1.5);
set(0, 'defaultpatchlinewidth', 0.7); 
%% parameters
run parameters %get dimensional parameters (brings them all into global scope)

%dimensionless parameters
eps1 = E0*alpha/Cd;
eps2 = E0*alpha/St;
eps3 = tau/(L/c);
eps4 = (S0 - S1)/2/S0;
delta = lt/l0;
Pb = (L/c)/tau * (S0 - S1) /2 / S0 *( 1- bt*(T0 - T1)/bs / (S0 - S1));
Pt = (T0 - T1) / 2 / tau; %or Pt = (T0 - T1 + lambda1*(S0 - S1) / 2 / tau but makes little difference
kappa = (S0 + S1)/2 / S0 - bt*(L/c)/ bs / S0;

%order 1 quantities relevant for the transition region
k2      = eps2/eps1;
k3      = eps3/eps1;
Qc      = 0.4;      %artifically provide some Qc (in reality determined as part of solution)
Xc      = 0.4;      %as above
zbF     = @(X)  X;  %linear draft
dzbF    = @(X) 1 + 0*X; 
dzb_xc  = dzbF(Xc);  
zb_xc   = zbF(Xc);

%variable scalings
chi_scaling = kappa^(-1/4)*Qc^(1/2)*dzb_xc^(-1/2);
u_scaling = kappa^(1/4)*(dzb_xc)^(1/2)*Qc^(1/2);
p_scaling = kappa^(3/4)*(dzb_xc)^(1/2)*Qc^(1/2);

% Far field conditions
chi_ff      = -10*chi_scaling; %choose matching point (|X_ff| >> 1, X_ff < 0) Note: length scale is eps1^(3/4) \approx 0.05, so in reality we probably only need 1 length scale (i.e. no need to ramp X_ff up too massively)
U_ff        = (-chi_ff)^(1/3)*dzb_xc^(2/3)*Qc^(1/3)*kappa^(1/3) ;
D_ff        = (-chi_ff)^(-1/3)*dzb_xc^(-2/3)*Qc^(2/3)*kappa^(-1/3);
delta_P_ff  = -chi_ff*dzb_xc*kappa;
delta_T_ff  = -(-chi_ff)^(1/3)*Qc^(2/3)*dzb_xc^(1/3) * kappa^(-1/3);
Y0          = [D_ff,U_ff, delta_P_ff,delta_T_ff];

%% Plot 1:
figure(1); clf; 
ax1 = subplot(1,2,1); hold on
colmap = parula(3); %colormap for full solutions
%horizontal line where negatively buoyant
plot([0,2.5], [0,0], 'k', 'linewidth', 1.5, 'HandleVisibility', 'off')

%Full equations (regular parameters):
M1   = @(chi,Y) mass1(chi,Y, k2);
rhs1 = @(chi,Y) forcing1(chi,Y,eps1,eps4, kappa, Pt,k3,zbF, dzbF,Xc);
options = odeset('Mass',M1, 'RelTol', 1e-6,'AbsTol', 1e-6);
[chi1, Y1]  = ode15s(rhs1,[chi_ff,abs(chi_ff)],Y0,options);
U1 = Y1(:,2);
delta_P1 = Y1(:,3);

%plot nullcline as first layer
plot(U1/u_scaling,(U1/u_scaling).^3,'color',  [170,170,170]/255, 'linewidth',3)

%result with typical values
plot(U1/u_scaling, delta_P1/p_scaling,'color',  colmap(1,:), 'linewidth',3)

%repeat with small parameters scaled down:
eps1 = eps1/10; eps4 = eps4/10;
M1   = @(chi,Y) mass1(chi,Y, k2);
rhs1 = @(chi,Y) forcing1(chi,Y,eps1,eps4, kappa, Pt,k3,zbF, dzbF,Xc);
options = odeset('Mass',M1, 'RelTol', 1e-6, 'AbsTol', 1e-6);
[chi2, Y2]  = ode15s(rhs1,[chi_ff,abs(chi_ff)],Y0,options);
U2 = Y2(:,2);
delta_P2 = Y2(:,3);
plot(U2/u_scaling, delta_P2/p_scaling,'color',colmap(2,:), 'linewidth',2)


%numerical solution rescaled LO equations:
chi_ff_reduced = chi_ff/chi_scaling; %reduced far field conditions
u_tilde_ff = (-chi_ff_reduced)^(1/3);
p_tilde_ff = -chi_ff_reduced;
Y0_tilde = [u_tilde_ff, p_tilde_ff];
 
M2   = @(chi,Y) mass2(chi,Y, k2, kappa);
rhs2 = @(chi,Y) forcing2(chi,Y);
options = odeset('Mass',M2, 'RelTol', 1e-6,'AbsTol', 1e-6);
[chi_reduced, Y_reduced] = ode15s(rhs2,[chi_ff_reduced,abs(chi_ff_reduced)],Y0_tilde,options);
U_tilde = Y_reduced(:,1);
delta_P_tilde = Y_reduced(:,2);
plot(U_tilde, delta_P_tilde, 'k--','linewidth', 2)


%tidy plot
box on
ylim([-2, delta_P_ff/p_scaling])
ylabel('$\tilde{\Delta \varrho}$', 'interpreter','latex')
xlabel('$\tilde{\mathcal{U}}$', 'interpreter','latex')

% %% Plot 2: v_tilde and p_tilde versus chi
% figure(2); clf; 
% subplot(2,1,1); hold on
% plot(chi1/chi_scaling, U1/u_scaling,'color',  colmap(1,:), 'linewidth',3)
% plot(chi2/chi_scaling, U2/u_scaling,'color',  colmap(2,:), 'linewidth',3)
% plot(chi_reduced, U_tilde,'k--', 'linewidth',2.5)
% box on
% xlabel('$\tilde{\chi}$', 'interpreter','latex')
% ylabel('$\tilde{u}$', 'interpreter','latex')
% ylim([0,2.5])
% xlim([-10,5])
% xticks([-10:5:5])

ax2 = subplot(1,2,2); hold on
plot([-10,5], [0,0], 'k', 'linewidth', 1.5)
plot(chi1/chi_scaling, delta_P1/p_scaling,'color',  colmap(1,:), 'linewidth',2)
plot(chi2/chi_scaling, delta_P2/p_scaling,'color',  colmap(2,:), 'linewidth',2)
plot(chi_reduced, delta_P_tilde,'k--', 'linewidth',2.5)
box on
xlabel('$\tilde{\chi}$', 'interpreter','latex')
ylabel('$\tilde{\Delta \varrho}$', 'interpreter','latex')
ylim([-2,10])
xlim([-10,5])
xticks(-10:5:5)
fig = gcf;fig.Position(3:4) = [900,325];

txta= text(ax1,-0.6,10, '(a)','Interpreter','latex', 'FontSize', ax1.XLabel.FontSize);
txtb= text(ax2,-13.5,10, '(b)','Interpreter','latex', 'FontSize', ax1.XLabel.FontSize);

legend(ax1, {'$\tilde{\Delta \rho} = \tilde{{u}}^3$', '$\epsilon_1 = 3\times 10^{-2}$', '$\epsilon_1 = 3\times 10^{-3}$', 'Reduced equations', ''},...
    'interpreter', 'latex', 'location', 'northwest')
% saveas(gcf,'plots/figure5.png') %figure 5 in original submission
% saveas(gcf,'plots/supp_fig1.png')
%% functions
function M = mass1(chi,Y, k2)
%return the mass matrix for the solution method 1 (solving full equations
%with rescaled length and tanh == 1, sech == 0)
D = Y(1); 
U = Y(2);
delta_P = Y(3); %dimensionless buoyancy deficit
delta_T = Y(4); %dimensionless thermal driving

M = [U, D, 0, 0;
     U^2, 2*D*U, 0, 0;
     U*delta_P, D*delta_P, D*U, 0;
     k2*U*delta_T, k2*D*delta_T, 0, k2*D*U];

end

function f = forcing1(chi,Y,eps1,eps4, kappa, Pt,k3,zbF, dzbF,Xc)
%return the forcing for the solution method 1 (solving full equation
%with rescaled length and tanh == 1, sech == 0)
D = Y(1);
U = Y(2);
delta_P = Y(3);
delta_T = Y(4);

f = [eps1 * U * dzbF(Xc+eps1^(3/4)*chi) + eps1^(3/4) * k3 * U * delta_T;
    D*delta_P*dzbF(Xc+eps1^(3/4)*chi) - U^2;
    U*delta_T*(kappa - eps4);
    eps1^(1/4) * (1 - 2*Pt  - zbF(Xc+eps1^(3/4)*chi)) * dzbF(Xc+eps1^(3/4)*chi) *U + ...
        -U * delta_T - D*U*dzbF(Xc+eps1^(3/4)*chi)];

end

function M = mass2(chi,Y, k2, lambda)
%return the mass matrix for the reduced leading order equations (Note that
%this matrix is diagonal so you could easily invert it by hand!)
v       = Y(1); %rescaled speed
q       = Y(2); %rescaled buoyancy
M = [v,   0;
    0,    k2*lambda];
end

function f = forcing2(chi,Y)
%return the forcing for the reduced leading order equations
v       = Y(1); %rescaled speed
q       = Y(2); %rescaled buoyancy
f = zeros(2,1); %ode15s needs a column vector
f(1)    = q - v^3;
f(2)    = -v*(q + chi);
end



==> make_plots/parameters.m <==
%Store dimensional parameters used in solution. (this would be better as a
%structure to avoid global variables being called)
E0      = 1*1e-2;   %entrainment coefficient
Cd      = 1*1e-3;   %drag coefficient
St      = 5.9*1e-4;   %effective stanton number 
lambda1 = -5.73*1e-2;
lambda2 = 8.32*1e-2;
lambda3 = 7.61*1e-4;  %Freezing point depth coefficient
g       = 9.81; 
rho0    = 1e3;        %reference density
alpha   = 3*1e-3;   %slope of the base at Z =0

lt      = 50;         %thickness of thermocline
bs      = 7.86*1e-4;  %Haline contraction coefficient
bt      = 3.87*1e-5;  %Thermal expansion coefficient
L       = 3.35*1e5;   %Latent heat of fusion for ice
c       = 3.974*1e3;  %specific heat capicity (water)
ci      = 2*1e3;      %specific heat capicity (ice)
Ti      = 0;          %ice temperature
Si      = 0;          %ice salinity

T0      = 0.5;          %lower layer temperature (C)
T1      = -1.5;         %upper layer temperature (C)
S0      = 34.6;         %lower layer salinity (psu)
S1      = 34.0;         %upper layer salinity (psu)
Sd      = S0 - S1;      %difference in salinity across layer
Td      = T0 - T1;      %difference in temperature across layer
zgl     = -1500;         %depth of the grounding line
tau     = T0 - (lambda1*S0 + lambda2 + lambda3*zgl);%T_{a,0} - T_{f,0}
l0      = tau/lambda3;%lengthscale of freezing pt dependence

secs_per_yr = 365*24*60*60;
